Colour Decompositions of Multi-quark One-loop QCD Amplitudes

We describe the decomposition of one-loop QCD amplitudes in terms of colour-ordered building blocks. We give new expressions for the coefficients of QCD colour structures in terms of ordered objects called primitive amplitudes, for processes with up to seven partons. These results are needed in computations of high-multiplicity scattering cross sections in next-to-leading-order (NLO) QCD. We explain the origin of new relations between multi-quark primitive amplitudes which can be used to optimise efficiency of NLO computations. As a first application we compute the full-colour virtual contribution to the cross section for W+4-jet production at the Large Hadron Collider, and verify that it is very well approximated by keeping only the leading terms in an expansion around the formal limit of a large number of colours.

==> anc/partials_1g4q.dat <==
* Partial: { q(1) g(2) qb(3)  ,  q2(4) qb2(5) }

	born { Q(1) g(2) Qb(3)   Q2(4) Qb2(5)  | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(4) Qb2(5) g(2) Qb(3) |  1
	LL |  Q(1) Qb2(5) Q2(4) Qb(3) g(2) |  -1/Nc^2
	LR |  Q(1) Q2(4) Qb2(5) Qb(3) g(2) |  -1/Nc^2
	LR |  Q(1) Q2(4) g(2) Qb2(5) Qb(3) |  1
	LR |  Q(1) g(2) Q2(4) Qb2(5) Qb(3) |  1
	LR |  Q(1) Qb2(5) Q2(4) g(2) Qb(3) |  1
	LL |  Q(1) Q2(4) Qb2(5) g(2) Qb(3) |  1 - 1/Nc^2
	LR |  Q(1) Qb(3) Q2(4) Qb2(5) g(2) |  -1/Nc^2
	LL |  Q(1) Q2(4) g(2) Qb2(5) Qb(3) |  1
	LR |  Q(1) g(2) Qb2(5) Q2(4) Qb(3) |  1/Nc^2
	LL |  Q(1) Qb(3) g(2) Qb2(5) Q2(4) |  1/Nc^2
	nfLR |  Q(1) Q2(4) Qb2(5) g(2) Qb(3) |  nf/Nc
	nfLL |  Q(1) g(2) Qb2(5) Q2(4) Qb(3) |  -nf/Nc
}

* Partial: { q(1) g(2) qb2(3)  ,  q2(4) qb(5) }

	born { Q(1) g(2) Qb2(3)   Q2(4) Qb(5)  | (1) }
	loop { 
	LL |  Q(1) Qb2(3) Q2(4) g(2) Qb(5) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(2) Qb(5) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) Qb(5) g(2) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) Qb(5) g(2) |  1/Nc
	LR |  Q(1) Q2(4) g(2) Qb2(3) Qb(5) |  -1/Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) Qb(5) |  Nc - 1/Nc
	LL |  Q(1) Qb2(3) g(2) Q2(4) Qb(5) |  1/Nc
	LR |  Q(1) g(2) Q2(4) Qb2(3) Qb(5) |  -1/Nc
	LR |  Q(1) Qb(5) Q2(4) Qb2(3) g(2) |  1/Nc
	LR |  Q(1) g(2) Qb2(3) Q2(4) Qb(5) |  -1/Nc
	nfLL |  Q(1) g(2) Qb2(3) Q2(4) Qb(5) |  nf
}

* Partial: { q(1) qb(2) , q2(3) g(4) qb2(5) }

	born { Q(1) Qb(2) Q2(3) g(4) Qb2(5)  | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(3) Qb2(5) g(4) Qb(2) |  -1
	LR |  Q(1) Q2(3) Qb2(5) Qb(2) g(4) |  -1
	LR |  Q(1) Q2(3) g(4) Qb2(5) Qb(2) |  1/Nc^2
	LL |  Q(1) Qb2(5) g(4) Q2(3) Qb(2) |  -1/Nc^2
	LR |  Q(1) g(4) Q2(3) Qb2(5) Qb(2) |  -1
	LR |  Q(1) Qb2(5) Q2(3) g(4) Qb(2) |  1/Nc^2
	LL |  Q(1) Q2(3) Qb2(5) g(4) Qb(2) |  1/Nc^2
	LL |  Q(1) g(4) Qb(2) Qb2(5) Q2(3) |  1
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(4) |  -1/Nc^2
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(4) |  -1/Nc^2 - 1
	LL |  Q(1) Qb(2) g(4) Qb2(5) Q2(3) |  1
	nfLL |  Q(1) Qb2(5) Q2(3) g(4) Qb(2) |  -nf/Nc
	nfLL |  Q(1) g(4) Qb2(5) Q2(3) Qb(2) |  -nf/Nc
	nfLL |  Q(1) Qb2(5) Q2(3) Qb(2) g(4) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) g(4) qb(5) }

	born { Q(1) Qb2(2) Q2(3) g(4) Qb(5)  | (1) }
	loop { 
	LL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5) |  Nc - 1/Nc
	LR |  Q(1) Q2(3) Qb2(2) g(4) Qb(5) |  -1/Nc
	LL |  Q(1) Qb2(2) Q2(3) Qb(5) g(4) |  1/Nc
	LR |  Q(1) Q2(3) Qb2(2) Qb(5) g(4) |  1/Nc
	LR |  Q(1) Q2(3) g(4) Qb2(2) Qb(5) |  -1/Nc
	LL |  Q(1) g(4) Qb2(2) Q2(3) Qb(5) |  1/Nc
	LL |  Q(1) Qb2(2) g(4) Q2(3) Qb(5) |  1/Nc
	LR |  Q(1) g(4) Q2(3) Qb2(2) Qb(5) |  1/Nc
	LR |  Q(1) Qb2(2) Q2(3) g(4) Qb(5) |  -1/Nc
	LL |  Q(1) Qb(5) Qb2(2) Q2(3) g(4) |  1/Nc
	LR |  Q(1) Qb(5) Q2(3) Qb2(2) g(4) |  1/Nc
	LL |  Q(1) Qb(5) g(4) Qb2(2) Q2(3) |  -1/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5) |  nf
}



==> anc/partials_1g4q2l.dat <==
* Partial: { q(1) g(2) qb(3)  ,  q2(4) qb2(5) ; l(6) lb(7) }

	born { Q(1) g(2) Qb(3)   Q2(4) Qb2(5)   l(6) lb(7) | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(4) Qb2(5) g(2) Qb(3)  l(6) lb(7) |  1
	LL |  Q(1) Qb2(5) Q2(4) Qb(3) g(2)  l(6) lb(7) |  -1/Nc^2
	LR |  Q(1) Q2(4) Qb2(5) Qb(3) g(2)  l(6) lb(7) |  -1/Nc^2
	LR |  Q(1) Q2(4) g(2) Qb2(5) Qb(3)  l(6) lb(7) |  1
	LR |  Q(1) g(2) Q2(4) Qb2(5) Qb(3)  l(6) lb(7) |  1
	LR |  Q(1) Qb2(5) Q2(4) g(2) Qb(3)  l(6) lb(7) |  1
	LL |  Q(1) Q2(4) Qb2(5) g(2) Qb(3)  l(6) lb(7) |  1 - 1/Nc^2
	LR |  Q(1) Qb(3) Q2(4) Qb2(5) g(2)  l(6) lb(7) |  -1/Nc^2
	LL |  Q(1) Q2(4) g(2) Qb2(5) Qb(3)  l(6) lb(7) |  1
	LR |  Q(1) g(2) Qb2(5) Q2(4) Qb(3)  l(6) lb(7) |  1/Nc^2
	LL |  Q(1) Qb(3) g(2) Qb2(5) Q2(4)  l(6) lb(7) |  1/Nc^2
	nfLR |  Q(1) Q2(4) Qb2(5) g(2) Qb(3)  l(6) lb(7) |  nf/Nc
	nfLL |  Q(1) g(2) Qb2(5) Q2(4) Qb(3)  l(6) lb(7) |  -nf/Nc
}

* Partial: { q(1) g(2) qb2(3)  ,  q2(4) qb(5) ; l(6) lb(7) }

	born { Q(1) g(2) Qb2(3)   Q2(4) Qb(5)   l(6) lb(7) | (1) }
	loop { 
	LL |  Q(1) Qb2(3) Q2(4) g(2) Qb(5)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(2) Qb(5)  l(6) lb(7) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) Qb(5) g(2)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) Qb(5) g(2)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Q2(4) g(2) Qb2(3) Qb(5)  l(6) lb(7) |  -1/Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) Qb(5)  l(6) lb(7) |  Nc - 1/Nc
	LL |  Q(1) Qb2(3) g(2) Q2(4) Qb(5)  l(6) lb(7) |  1/Nc
	LR |  Q(1) g(2) Q2(4) Qb2(3) Qb(5)  l(6) lb(7) |  -1/Nc
	LR |  Q(1) Qb(5) Q2(4) Qb2(3) g(2)  l(6) lb(7) |  1/Nc
	LR |  Q(1) g(2) Qb2(3) Q2(4) Qb(5)  l(6) lb(7) |  -1/Nc
	nfLL |  Q(1) g(2) Qb2(3) Q2(4) Qb(5)  l(6) lb(7) |  nf
}

* Partial: { q(1) qb(2) , q2(3) g(4) qb2(5) ; l(6) lb(7) }

	born { Q(1) Qb(2) Q2(3) g(4) Qb2(5)   l(6) lb(7) | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(3) Qb2(5) g(4) Qb(2)  l(6) lb(7) |  -1
	LR |  Q(1) Q2(3) Qb2(5) Qb(2) g(4)  l(6) lb(7) |  -1
	LR |  Q(1) Q2(3) g(4) Qb2(5) Qb(2)  l(6) lb(7) |  1/Nc^2
	LL |  Q(1) Qb2(5) g(4) Q2(3) Qb(2)  l(6) lb(7) |  -1/Nc^2
	LR |  Q(1) g(4) Q2(3) Qb2(5) Qb(2)  l(6) lb(7) |  -1
	LR |  Q(1) Qb2(5) Q2(3) g(4) Qb(2)  l(6) lb(7) |  1/Nc^2
	LL |  Q(1) Q2(3) Qb2(5) g(4) Qb(2)  l(6) lb(7) |  1/Nc^2
	LL |  Q(1) g(4) Qb(2) Qb2(5) Q2(3)  l(6) lb(7) |  1
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(4)  l(6) lb(7) |  -1/Nc^2
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(4)  l(6) lb(7) |  -1/Nc^2 - 1
	LL |  Q(1) Qb(2) g(4) Qb2(5) Q2(3)  l(6) lb(7) |  1
	nfLL |  Q(1) Qb2(5) Q2(3) g(4) Qb(2)  l(6) lb(7) |  -nf/Nc
	nfLL |  Q(1) g(4) Qb2(5) Q2(3) Qb(2)  l(6) lb(7) |  -nf/Nc
	nfLL |  Q(1) Qb2(5) Q2(3) Qb(2) g(4)  l(6) lb(7) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) g(4) qb(5) ; l(6) lb(7) }

	born { Q(1) Qb2(2) Q2(3) g(4) Qb(5)   l(6) lb(7) | (1) }
	loop { 
	LL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5)  l(6) lb(7) |  Nc - 1/Nc
	LR |  Q(1) Q2(3) Qb2(2) g(4) Qb(5)  l(6) lb(7) |  -1/Nc
	LL |  Q(1) Qb2(2) Q2(3) Qb(5) g(4)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Q2(3) Qb2(2) Qb(5) g(4)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Q2(3) g(4) Qb2(2) Qb(5)  l(6) lb(7) |  -1/Nc
	LL |  Q(1) g(4) Qb2(2) Q2(3) Qb(5)  l(6) lb(7) |  1/Nc
	LL |  Q(1) Qb2(2) g(4) Q2(3) Qb(5)  l(6) lb(7) |  1/Nc
	LR |  Q(1) g(4) Q2(3) Qb2(2) Qb(5)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Qb2(2) Q2(3) g(4) Qb(5)  l(6) lb(7) |  -1/Nc
	LL |  Q(1) Qb(5) Qb2(2) Q2(3) g(4)  l(6) lb(7) |  1/Nc
	LR |  Q(1) Qb(5) Q2(3) Qb2(2) g(4)  l(6) lb(7) |  1/Nc
	LL |  Q(1) Qb(5) g(4) Qb2(2) Q2(3)  l(6) lb(7) |  -1/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5)  l(6) lb(7) |  nf
}



==> anc/partials_1g6q.dat <==
* Partial: { q(1) g(2) qb(3)  ,  q2(4) qb2(5) , q3(6) qb3(7) }

	born { Q(1) g(2) Qb(3)   Q2(4) Qb2(5) Q3(6) Qb3(7) | (1/Nc^2)
	       Q(1) g(2) Qb(3)  Q3(6) Qb3(7)  Q2(4) Qb2(5)  | (1/Nc^2) }
	loop { 
	LLL |  Q(1) g(2) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) |  -1/Nc
	LLL |  Q(1) g(2) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) |  -1/Nc
	LLL |  Q(1) g(2) Qb(3) Qb2(5) Q2(4) Qb3(7) Q3(6) |  1/Nc
	LLL |  Q(1) g(2) Qb(3) Qb3(7) Q3(6) Qb2(5) Q2(4) |  -1/Nc
	LLL |  Q(1) Q2(4) g(2) Qb2(5) Qb3(7) Q3(6) Qb(3) |  -1/Nc
	LLL |  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) |  1/Nc^3
	LLL |  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) |  -2/Nc^3 + 1/Nc
	LLL |  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) g(2) Qb(3) |  1/Nc^3
	LLL |  Q(1) Q3(6) g(2) Qb3(7) Qb2(5) Q2(4) Qb(3) |  -1/Nc
	LLL |  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) |  1/Nc^3
	LLL |  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) |  1/Nc^3 - 1/Nc
	LLL |  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) |  -2/Nc^3 + 2/Nc
	LLL |  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) |  2/Nc^3 - 2/Nc
	LLL |  Q(1) Qb2(5) Q2(4) Q3(6) g(2) Qb3(7) Qb(3) |  2/Nc
	LLL |  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) |  -2/Nc^3 + 2/Nc
	LLL |  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) g(2) |  1/Nc^3
	LLL |  Q(1) Qb2(5) Q2(4) Qb(3) g(2) Qb3(7) Q3(6) |  -1/Nc^3
	LLL |  Q(1) Qb2(5) Qb3(7) Q3(6) Q2(4) Qb(3) g(2) |  -1/Nc^3
	LLL |  Q(1) Qb3(7) Q3(6) g(2) Q2(4) Qb2(5) Qb(3) |  2/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(7) Q3(6) Q2(4) g(2) Qb2(5) Qb(3) |  2/Nc
	LLL |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) Qb(3) |  -2/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) g(2) |  1/Nc^3
	LLL |  Q(1) Qb3(7) Q3(6) Qb(3) g(2) Qb2(5) Q2(4) |  -1/Nc^3
	LLL |  Q(1) Qb3(7) Qb2(5) Q2(4) Q3(6) Qb(3) g(2) |  -1/Nc^3
	LLL |  Q(1) Qb(3) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) |  -3/Nc^3
	LLL |  Q(1) Qb(3) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) |  1/Nc^3
	LLL |  Q(1) Qb(3) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) |  2/Nc^3
	LLL |  Q(1) Qb(3) Qb2(5) Qb3(7) Q3(6) Q2(4) g(2) |  2/Nc^3
	LLL |  Q(1) Qb(3) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) |  2/Nc^3
	LLL |  Q(1) Qb(3) Qb3(7) Qb2(5) Q2(4) Q3(6) g(2) |  2/Nc^3
	LLR |  Q(1) g(2) Q3(6) Qb2(5) Q2(4) Qb3(7) Qb(3) |  -1/Nc
	LLR |  Q(1) g(2) Q3(6) Qb3(7) Qb(3) Qb2(5) Q2(4) |  1/Nc
	LLR |  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) |  -1/Nc^3 - 1/Nc
	LLR |  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) |  -1/Nc^3
	LLR |  Q(1) g(2) Qb3(7) Qb2(5) Q2(4) Q3(6) Qb(3) |  -1/Nc^3 - 1/Nc
	LLR |  Q(1) g(2) Qb(3) Qb2(5) Q2(4) Q3(6) Qb3(7) |  1/Nc
	LLR |  Q(1) Q2(4) Q3(6) Qb3(7) Qb2(5) g(2) Qb(3) |  1/Nc^3 + 1/Nc
	LLR |  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) |  -1/Nc^3
	LLR |  Q(1) Q2(4) Qb3(7) Q3(6) g(2) Qb2(5) Qb(3) |  -2/Nc
	LLR |  Q(1) Q3(6) g(2) Qb3(7) Qb(3) Qb2(5) Q2(4) |  1/Nc
	LLR |  Q(1) Q3(6) Qb2(5) Q2(4) g(2) Qb3(7) Qb(3) |  -1/Nc
	LLR |  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) |  -1/Nc
	LLR |  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) Qb(3) g(2) |  1/Nc^3
	LLR |  Q(1) Q3(6) Qb3(7) g(2) Qb(3) Qb2(5) Q2(4) |  1/Nc
	LLR |  Q(1) Q3(6) Qb3(7) Q2(4) g(2) Qb2(5) Qb(3) |  1/Nc
	LLR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) |  -1/Nc^3 - 1/Nc
	LLR |  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) Qb(3) g(2) |  1/Nc^3
	LLR |  Q(1) Q3(6) Qb3(7) Qb(3) g(2) Qb2(5) Q2(4) |  -1/Nc^3
	LLR |  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) |  2/Nc^3 - 2/Nc
	LLR |  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) g(2) |  1/Nc^3
	LLR |  Q(1) Qb2(5) Q2(4) Qb3(7) g(2) Q3(6) Qb(3) |  -2/Nc
	LLR |  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) |  -2/Nc^3
	LLR |  Q(1) Qb2(5) Q2(4) Qb(3) Q3(6) Qb3(7) g(2) |  1/Nc^3
	LLR |  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) |  2/Nc^3 - 3/Nc
	LLR |  Q(1) Qb3(7) Q3(6) g(2) Qb(3) Qb2(5) Q2(4) |  2/Nc^3 - 2/Nc
	LLR |  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) |  -2/Nc^3 + 2/Nc
	LLR |  Q(1) Qb(3) g(2) Qb2(5) Q2(4) Q3(6) Qb3(7) |  -2/Nc^3
	LLR |  Q(1) Qb(3) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) |  -1/Nc^3
	LLR |  Q(1) Qb(3) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) |  2/Nc^3
	LLR |  Q(1) Qb(3) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) |  -2/Nc^3
	LRL |  Q(1) g(2) Q2(4) Qb2(5) Qb(3) Qb3(7) Q3(6) |  1/Nc
	LRL |  Q(1) g(2) Q2(4) Qb3(7) Q3(6) Qb2(5) Qb(3) |  -1/Nc
	LRL |  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) |  -1/Nc^3 - 1/Nc
	LRL |  Q(1) g(2) Qb2(5) Qb3(7) Q3(6) Q2(4) Qb(3) |  -1/Nc^3 - 1/Nc
	LRL |  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) |  -1/Nc^3
	LRL |  Q(1) g(2) Qb(3) Q2(4) Qb2(5) Qb3(7) Q3(6) |  1/Nc
	LRL |  Q(1) Q2(4) g(2) Qb2(5) Qb(3) Qb3(7) Q3(6) |  1/Nc
	LRL |  Q(1) Q2(4) g(2) Qb3(7) Q3(6) Qb2(5) Qb(3) |  -1/Nc
	LRL |  Q(1) Q2(4) Qb2(5) g(2) Qb(3) Qb3(7) Q3(6) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(5) Q3(6) g(2) Qb3(7) Qb(3) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) |  1/Nc - 1/Nc^3
	LRL |  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) g(2) |  1/Nc^3
	LRL |  Q(1) Q2(4) Qb2(5) Qb(3) g(2) Qb3(7) Q3(6) |  -1/Nc^3
	LRL |  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) g(2) Qb(3) |  -1/Nc
	LRL |  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) Qb(3) g(2) |  1/Nc^3
	LRL |  Q(1) Q3(6) g(2) Qb2(5) Q2(4) Qb3(7) Qb(3) |  -2/Nc
	LRL |  Q(1) Q3(6) Q2(4) Qb2(5) Qb3(7) g(2) Qb(3) |  1/Nc^3 + 1/Nc
	LRL |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) |  2/Nc - 1/Nc^3
	LRL |  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) |  2/Nc^3
	LRL |  Q(1) Qb2(5) Q2(4) g(2) Qb(3) Qb3(7) Q3(6) |  2/Nc^3 - 2/Nc
	LRL |  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) |  -2/Nc^3 - 1/Nc
	LRL |  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) |  2/Nc^3 - 1/Nc
	LRL |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) Qb(3) g(2) |  1/Nc^3
	LRL |  Q(1) Qb3(7) Q3(6) Qb2(5) g(2) Q2(4) Qb(3) |  -2/Nc
	LRL |  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) |  -2/Nc^3 - 1/Nc
	LRL |  Q(1) Qb3(7) Q3(6) Qb(3) Q2(4) Qb2(5) g(2) |  1/Nc^3
	LRL |  Q(1) Qb(3) g(2) Q2(4) Qb2(5) Qb3(7) Q3(6) |  -2/Nc^3
	LRL |  Q(1) Qb(3) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) |  1/Nc^3
	LRL |  Q(1) Qb(3) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) |  2/Nc^3
	LRR |  Q(1) g(2) Qb2(5) Q3(6) Qb3(7) Q2(4) Qb(3) |  -1/Nc^3
	LRR |  Q(1) g(2) Qb3(7) Q2(4) Qb2(5) Q3(6) Qb(3) |  -1/Nc^3
	LRR |  Q(1) Q2(4) Q3(6) Qb3(7) g(2) Qb2(5) Qb(3) |  1/Nc
	LRR |  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) |  1/Nc^3
	LRR |  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) Qb(3) g(2) |  1/Nc^3
	LRR |  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) |  -2/Nc^3 + 1/Nc
	LRR |  Q(1) Q2(4) Qb2(5) Qb(3) Q3(6) Qb3(7) g(2) |  1/Nc^3
	LRR |  Q(1) Q3(6) g(2) Q2(4) Qb2(5) Qb3(7) Qb(3) |  1/Nc
	LRR |  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) |  1/Nc^3
	LRR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) Qb(3) g(2) |  1/Nc^3
	LRR |  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) |  -2/Nc^3 + 1/Nc
	LRR |  Q(1) Q3(6) Qb3(7) Qb(3) Q2(4) Qb2(5) g(2) |  1/Nc^3
	LRR |  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) |  2/Nc
	LRR |  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) |  -2/Nc^3
	LRR |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) Qb(3) |  -2/Nc^3 + 4/Nc
	LRR |  Q(1) Qb(3) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) |  -1/Nc^3
	LRR |  Q(1) Qb(3) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) |  3/Nc^3
	nfLLL |  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) |  nf/Nc^2
	nfLLL |  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) |  nf/Nc^2
	nfLLL |  Q(1) Q3(6) g(2) Qb2(5) Q2(4) Qb3(7) Qb(3) |  nf/Nc^2
	nfLLL |  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) |  -nf/Nc^2
	nfLLL |  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) |  3*nf/Nc^2
	nfLLL |  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) g(2) |  nf/Nc^2
	nfLLL |  Q(1) Qb2(5) Q2(4) Qb(3) g(2) Qb3(7) Q3(6) |  -nf/Nc^2
	nfLLL |  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) |  -2*nf/Nc^2
	nfLLL |  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) |  nf/Nc^2
	nfLLL |  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) g(2) |  -nf/Nc^2
	nfLLL |  Q(1) Qb3(7) Q3(6) Qb(3) g(2) Qb2(5) Q2(4) |  -nf/Nc^2
	nfLLL |  Q(1) Qb3(7) Qb2(5) Q2(4) Q3(6) g(2) Qb(3) |  nf/Nc^2
	nfLLR |  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) |  -nf/Nc^2
	nfLLR |  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) |  -nf/Nc^2
	nfLLR |  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) |  nf/Nc^2
	nfLLR |  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) |  -nf/Nc^2
	nfLLR |  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) |  nf/Nc^2
	nfLLR |  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) g(2) |  nf/Nc^2
	nfLLR |  Q(1) Qb2(5) Q2(4) Qb(3) Q3(6) Qb3(7) g(2) |  nf/Nc^2
	nfLLR |  Q(1) Qb3(7) g(2) Qb2(5) Q2(4) Q3(6) Qb(3) |  -nf/Nc^2
	nfLRL |  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) |  -nf/Nc^2
	nfLRL |  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) |  2*nf/Nc^2
	nfLRL |  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) g(2) |  nf/Nc^2
	nfLRL |  Q(1) Qb3(7) Q3(6) g(2) Q2(4) Qb2(5) Qb(3) |  -2*nf/Nc^2
	nfLRL |  Q(1) Qb3(7) Q3(6) Q2(4) g(2) Qb2(5) Qb(3) |  -2*nf/Nc^2
	nfLRL |  Q(1) Qb3(7) Q3(6) Qb(3) Q2(4) Qb2(5) g(2) |  nf/Nc^2
	nfLRR |  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) |  nf/Nc^2
	nfLRR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) |  nf/Nc^2
}

* Partial: { q(1) g(2) qb(3)  ,  q2(4) qb3(5) , q3(6) qb2(7) }

	born { Q(1) g(2) Qb(3)   Q2(4) Qb3(5) Q3(6) Qb2(7) | (-1/Nc)
	       Q(1) g(2) Qb(3)  Q3(6) Qb2(7)  Q2(4) Qb3(5)  | (-1/Nc) }
	loop { 
	LLL |  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) |  1/Nc^2
	LLL |  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) |  1/Nc^2
	LLL |  Q(1) g(2) Qb(3) Qb2(7) Q2(4) Qb3(5) Q3(6) |  -1
	LLL |  Q(1) g(2) Qb(3) Qb3(5) Q3(6) Qb2(7) Q2(4) |  1
	LLL |  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) |  -1/Nc^2
	LLL |  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) |  1/Nc^2
	LLL |  Q(1) Q2(4) Qb3(5) Q3(6) g(2) Qb2(7) Qb(3) |  1
	LLL |  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(7) g(2) Qb(3) |  -2/Nc^2 + 1
	LLL |  Q(1) Q3(6) g(2) Qb2(7) Q2(4) Qb3(5) Qb(3) |  1
	LLL |  Q(1) Q3(6) Qb2(7) Q2(4) Qb3(5) g(2) Qb(3) |  -2/Nc^2 + 1
	LLL |  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) |  1/Nc^2
	LLL |  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) g(2) |  -1/Nc^2
	LLL |  Q(1) Qb2(7) Qb3(5) Q3(6) Q2(4) Qb(3) g(2) |  1/Nc^2
	LLL |  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) |  -1/Nc^2
	LLL |  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) g(2) |  -1/Nc^2
	LLL |  Q(1) Qb3(5) Qb2(7) Q2(4) Q3(6) Qb(3) g(2) |  1/Nc^2
	LLL |  Q(1) Qb(3) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) |  2/Nc^2
	LLL |  Q(1) Qb(3) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) |  -1/Nc^2
	LLL |  Q(1) Qb(3) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) |  1/Nc^2
	LLL |  Q(1) Qb(3) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) |  -1/Nc^2
	LLL |  Q(1) Qb(3) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) |  1/Nc^2
	LLR |  Q(1) g(2) Q3(6) Qb3(5) Qb(3) Qb2(7) Q2(4) |  -1
	LLR |  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) |  2/Nc^2
	LLR |  Q(1) g(2) Qb3(5) Qb2(7) Q2(4) Q3(6) Qb(3) |  2/Nc^2
	LLR |  Q(1) g(2) Qb(3) Qb2(7) Q2(4) Q3(6) Qb3(5) |  -1
	LLR |  Q(1) Q2(4) Q3(6) Qb3(5) Qb2(7) g(2) Qb(3) |  -2/Nc^2
	LLR |  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) |  1/Nc^2
	LLR |  Q(1) Q3(6) g(2) Qb3(5) Qb(3) Qb2(7) Q2(4) |  -1
	LLR |  Q(1) Q3(6) Qb2(7) Q2(4) Qb3(5) Qb(3) g(2) |  -1/Nc^2
	LLR |  Q(1) Q3(6) Qb3(5) g(2) Qb(3) Qb2(7) Q2(4) |  -1
	LLR |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) |  -1/Nc^2
	LLR |  Q(1) Q3(6) Qb3(5) Qb2(7) Q2(4) Qb(3) g(2) |  -1/Nc^2
	LLR |  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) |  -1/Nc^2
	LLR |  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) g(2) |  -1/Nc^2
	LLR |  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) |  1/Nc^2
	LLR |  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) |  -1/Nc^2
	LLR |  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) |  1/Nc^2
	LLR |  Q(1) Qb(3) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) |  1/Nc^2
	LLR |  Q(1) Qb(3) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) |  1/Nc^2
	LRL |  Q(1) g(2) Q2(4) Qb2(7) Qb(3) Qb3(5) Q3(6) |  -1
	LRL |  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) |  2/Nc^2
	LRL |  Q(1) g(2) Qb2(7) Qb3(5) Q3(6) Q2(4) Qb(3) |  2/Nc^2
	LRL |  Q(1) g(2) Qb(3) Q2(4) Qb2(7) Qb3(5) Q3(6) |  -1
	LRL |  Q(1) Q2(4) g(2) Qb2(7) Qb(3) Qb3(5) Q3(6) |  -1
	LRL |  Q(1) Q2(4) Qb2(7) g(2) Qb(3) Qb3(5) Q3(6) |  -1
	LRL |  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) |  1/Nc^2
	LRL |  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) g(2) |  -1/Nc^2
	LRL |  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(7) Qb(3) g(2) |  -1/Nc^2
	LRL |  Q(1) Q3(6) Q2(4) Qb2(7) Qb3(5) g(2) Qb(3) |  -2/Nc^2
	LRL |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) |  -1/Nc^2
	LRL |  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) |  -1/Nc^2
	LRL |  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) |  1/Nc^2
	LRL |  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) |  -1/Nc^2
	LRL |  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(7) Qb(3) g(2) |  -1/Nc^2
	LRL |  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) |  1/Nc^2
	LRL |  Q(1) Qb(3) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) |  1/Nc^2
	LRL |  Q(1) Qb(3) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) |  -1/Nc^2
	LRL |  Q(1) Qb(3) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) |  1/Nc^2
	LRL |  Q(1) Qb(3) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) |  -1/Nc^2
	LRR |  Q(1) g(2) Q2(4) Qb2(7) Q3(6) Qb3(5) Qb(3) |  1
	LRR |  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) |  1/Nc^2
	LRR |  Q(1) g(2) Q3(6) Qb3(5) Q2(4) Qb2(7) Qb(3) |  1
	LRR |  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) |  1/Nc^2
	LRR |  Q(1) g(2) Qb2(7) Q3(6) Qb3(5) Q2(4) Qb(3) |  2/Nc^2
	LRR |  Q(1) g(2) Qb3(5) Q2(4) Qb2(7) Q3(6) Qb(3) |  2/Nc^2
	LRR |  Q(1) Q2(4) g(2) Qb2(7) Q3(6) Qb3(5) Qb(3) |  1
	LRR |  Q(1) Q2(4) Qb2(7) g(2) Q3(6) Qb3(5) Qb(3) |  1
	LRR |  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) |  -1/Nc^2
	LRR |  Q(1) Q2(4) Qb2(7) Q3(6) g(2) Qb3(5) Qb(3) |  1
	LRR |  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) |  1
	LRR |  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) Qb(3) g(2) |  -1/Nc^2
	LRR |  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) |  1/Nc^2
	LRR |  Q(1) Q3(6) g(2) Qb3(5) Q2(4) Qb2(7) Qb(3) |  1
	LRR |  Q(1) Q3(6) Qb3(5) g(2) Q2(4) Qb2(7) Qb(3) |  1
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) g(2) Qb2(7) Qb(3) |  1
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) |  1
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) Qb(3) g(2) |  -1/Nc^2
	LRR |  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) |  1/Nc^2
	LRR |  Q(1) Qb2(7) Q3(6) g(2) Qb3(5) Q2(4) Qb(3) |  1
	LRR |  Q(1) Qb2(7) Q3(6) Qb3(5) g(2) Q2(4) Qb(3) |  1
	LRR |  Q(1) Qb2(7) Q3(6) Qb3(5) Q2(4) g(2) Qb(3) |  1
	LRR |  Q(1) Qb3(5) g(2) Q2(4) Qb2(7) Q3(6) Qb(3) |  1
	LRR |  Q(1) Qb3(5) Q2(4) g(2) Qb2(7) Q3(6) Qb(3) |  1
	LRR |  Q(1) Qb3(5) Q2(4) Qb2(7) Q3(6) g(2) Qb(3) |  1
	LRR |  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) |  -1/Nc^2
	LRR |  Q(1) Qb(3) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) |  1/Nc^2
	LRR |  Q(1) Qb(3) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) |  -1/Nc^2
	nfLLL |  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) |  -nf/Nc
	nfLLL |  Q(1) g(2) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) |  -nf/Nc
	nfLLL |  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) |  nf/Nc
	nfLLL |  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) |  -nf/Nc
	nfLLL |  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) g(2) |  -nf/Nc
	nfLLL |  Q(1) Qb2(7) Q2(4) Qb(3) g(2) Qb3(5) Q3(6) |  nf/Nc
	nfLLL |  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) |  nf/Nc
	nfLLL |  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) |  -nf/Nc
	nfLLL |  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) g(2) |  nf/Nc
	nfLLL |  Q(1) Qb3(5) Q3(6) Qb(3) g(2) Qb2(7) Q2(4) |  nf/Nc
	nfLLR |  Q(1) g(2) Q3(6) Qb3(5) Qb2(7) Q2(4) Qb(3) |  -nf/(2*Nc)
	nfLLR |  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) |  -nf/(2*Nc)
	nfLLR |  Q(1) Q3(6) Qb3(5) g(2) Qb2(7) Q2(4) Qb(3) |  nf/(2*Nc)
	nfLLR |  Q(1) Q3(6) Qb3(5) Qb2(7) Q2(4) g(2) Qb(3) |  -nf/(2*Nc)
	nfLLR |  Q(1) Qb2(7) Q2(4) g(2) Q3(6) Qb3(5) Qb(3) |  nf/(2*Nc)
	nfLLR |  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) |  -nf/(2*Nc)
	nfLLR |  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) g(2) |  -nf/Nc
	nfLLR |  Q(1) Qb2(7) Q2(4) Qb(3) Q3(6) Qb3(5) g(2) |  -nf/Nc
	nfLRL |  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) |  -nf/(2*Nc)
	nfLRL |  Q(1) g(2) Qb3(5) Q3(6) Q2(4) Qb2(7) Qb(3) |  -nf/(2*Nc)
	nfLRL |  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) |  nf/(2*Nc)
	nfLRL |  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) |  -nf/(2*Nc)
	nfLRL |  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) g(2) |  -nf/Nc
	nfLRL |  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) |  nf/(2*Nc)
	nfLRL |  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(7) g(2) Qb(3) |  -nf/(2*Nc)
	nfLRL |  Q(1) Qb3(5) Q3(6) Qb(3) Q2(4) Qb2(7) g(2) |  -nf/Nc
}

* Partial: { q(1) g(2) qb2(3)  ,  q2(4) qb(5) , q3(6) qb3(7) }

	born { Q(1) g(2) Qb2(3)   Q2(4) Qb(5) Q3(6) Qb3(7) | (-1/Nc)
	       Q(1) g(2) Qb2(3)  Q3(6) Qb3(7)  Q2(4) Qb(5)  | (-Nc) }
	loop { 
	LLL |  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) |  1 - 1/Nc^2
	LLL |  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) |  1/Nc^2
	LLL |  Q(1) g(2) Qb2(3) Q2(4) Qb(5) Qb3(7) Q3(6) |  -1/Nc^2
	LLL |  Q(1) g(2) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) |  -1/Nc^2
	LLL |  Q(1) Q3(6) g(2) Qb3(7) Qb2(3) Q2(4) Qb(5) |  1
	LLL |  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) |  1 - 1/Nc^2
	LLL |  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) |  1/Nc^2 - 1
	LLL |  Q(1) Qb2(3) g(2) Q2(4) Qb(5) Qb3(7) Q3(6) |  1/Nc^2
	LLL |  Q(1) Qb2(3) g(2) Qb3(7) Q3(6) Q2(4) Qb(5) |  1/Nc^2
	LLL |  Q(1) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) Qb(5) |  1 - 1/Nc^2
	LLL |  Q(1) Qb2(3) Q2(4) g(2) Qb(5) Qb3(7) Q3(6) |  1/Nc^2
	LLL |  Q(1) Qb2(3) Q2(4) Q3(6) g(2) Qb3(7) Qb(5) |  -1
	LLL |  Q(1) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) Qb(5) |  1/Nc^2 - 1
	LLL |  Q(1) Qb2(3) Q2(4) Qb(5) g(2) Qb3(7) Q3(6) |  1/Nc^2
	LLL |  Q(1) Qb2(3) Qb3(7) Q3(6) Q2(4) g(2) Qb(5) |  1/Nc^2
	LLL |  Q(1) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) g(2) |  1/Nc^2
	LLL |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) |  2/Nc^2
	LLL |  Q(1) Qb3(7) Q3(6) Qb2(3) g(2) Q2(4) Qb(5) |  -1/Nc^2
	LLL |  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) |  -1/Nc^2
	LLL |  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) g(2) |  -1/Nc^2
	LLL |  Q(1) Qb(5) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) |  1/Nc^2
	LLL |  Q(1) Qb(5) Qb2(3) Q2(4) Qb3(7) Q3(6) g(2) |  -1/Nc^2
	LLL |  Q(1) Qb(5) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) |  -1/Nc^2
	LLL |  Q(1) Qb(5) Qb3(7) Qb2(3) Q2(4) Q3(6) g(2) |  -1/Nc^2
	LLR |  Q(1) g(2) Q3(6) Qb2(3) Q2(4) Qb3(7) Qb(5) |  1
	LLR |  Q(1) g(2) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) |  1
	LLR |  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) |  1/Nc^2 + 1
	LLR |  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) |  1
	LLR |  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) |  1/Nc^2
	LLR |  Q(1) g(2) Qb3(7) Qb2(3) Q2(4) Q3(6) Qb(5) |  1
	LLR |  Q(1) Q2(4) Qb3(7) Q3(6) g(2) Qb2(3) Qb(5) |  1 - 1/Nc^2
	LLR |  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) |  1
	LLR |  Q(1) Q3(6) g(2) Qb3(7) Qb2(3) Q2(4) Qb(5) |  1
	LLR |  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) |  1
	LLR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) |  2/Nc^2
	LLR |  Q(1) Q3(6) Qb3(7) Qb2(3) g(2) Q2(4) Qb(5) |  -1/Nc^2
	LLR |  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) |  -1/Nc^2
	LLR |  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) g(2) |  -1/Nc^2
	LLR |  Q(1) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) Qb(5) |  1 - 1/Nc^2
	LLR |  Q(1) Qb2(3) Q2(4) Qb3(7) g(2) Q3(6) Qb(5) |  1
	LLR |  Q(1) Qb2(3) Q2(4) Qb(5) Q3(6) Qb3(7) g(2) |  -1/Nc^2
	LLR |  Q(1) Qb2(3) Q3(6) Qb3(7) g(2) Q2(4) Qb(5) |  -1/Nc^2
	LLR |  Q(1) Qb3(7) g(2) Qb2(3) Q2(4) Q3(6) Qb(5) |  1
	LLR |  Q(1) Qb3(7) Q3(6) g(2) Qb2(3) Q2(4) Qb(5) |  2 - 1/Nc^2
	LLR |  Q(1) Qb3(7) Q3(6) g(2) Qb(5) Qb2(3) Q2(4) |  1 - 1/Nc^2
	LLR |  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) |  1/Nc^2 - 1
	LLR |  Q(1) Qb(5) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) |  -1/Nc^2
	LLR |  Q(1) Qb(5) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) |  1/Nc^2
	LLR |  Q(1) Qb(5) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) |  -1/Nc^2
	LRL |  Q(1) g(2) Q2(4) Qb2(3) Qb3(7) Q3(6) Qb(5) |  1/Nc^2
	LRL |  Q(1) g(2) Q2(4) Qb2(3) Qb(5) Qb3(7) Q3(6) |  -1/Nc^2
	LRL |  Q(1) g(2) Q2(4) Qb3(7) Q3(6) Qb2(3) Qb(5) |  1/Nc^2
	LRL |  Q(1) g(2) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) |  1/Nc^2
	LRL |  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) |  1/Nc^2
	LRL |  Q(1) Q2(4) g(2) Qb2(3) Qb3(7) Q3(6) Qb(5) |  1/Nc^2
	LRL |  Q(1) Q2(4) g(2) Qb2(3) Qb(5) Qb3(7) Q3(6) |  -1/Nc^2
	LRL |  Q(1) Q2(4) g(2) Qb3(7) Q3(6) Qb2(3) Qb(5) |  1/Nc^2
	LRL |  Q(1) Q2(4) Qb2(3) g(2) Qb(5) Qb3(7) Q3(6) |  1/Nc^2
	LRL |  Q(1) Q2(4) Qb2(3) Qb(5) g(2) Qb3(7) Q3(6) |  1/Nc^2
	LRL |  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(3) g(2) Qb(5) |  -1/Nc^2
	LRL |  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(3) Qb(5) g(2) |  -1/Nc^2
	LRL |  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) |  1/Nc^2
	LRL |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) |  1/Nc^2 - 1
	LRL |  Q(1) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) Qb(5) |  -1/Nc^2
	LRL |  Q(1) Qb2(3) Q2(4) Qb3(7) Q3(6) g(2) Qb(5) |  1/Nc^2
	LRL |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) |  -1/Nc^2
	LRL |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) Qb(5) g(2) |  -1/Nc^2
	LRL |  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) |  1/Nc^2
	LRL |  Q(1) Qb3(7) Q3(6) Qb(5) Q2(4) Qb2(3) g(2) |  -1/Nc^2
	LRL |  Q(1) Qb(5) Q2(4) Qb2(3) g(2) Qb3(7) Q3(6) |  1/Nc^2
	LRR |  Q(1) g(2) Q2(4) Qb2(3) Q3(6) Qb3(7) Qb(5) |  1/Nc^2
	LRR |  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) |  -1/Nc^2
	LRR |  Q(1) g(2) Qb2(3) Q3(6) Qb3(7) Q2(4) Qb(5) |  1/Nc^2
	LRR |  Q(1) Q2(4) g(2) Qb2(3) Q3(6) Qb3(7) Qb(5) |  1/Nc^2
	LRR |  Q(1) Q2(4) Q3(6) Qb3(7) g(2) Qb2(3) Qb(5) |  -1/Nc^2
	LRR |  Q(1) Q2(4) Qb2(3) Qb(5) Q3(6) Qb3(7) g(2) |  -1/Nc^2
	LRR |  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) |  -1/Nc^2
	LRR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) |  -1/Nc^2
	LRR |  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) Qb(5) g(2) |  -1/Nc^2
	LRR |  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) |  1/Nc^2
	LRR |  Q(1) Q3(6) Qb3(7) Qb(5) Q2(4) Qb2(3) g(2) |  -1/Nc^2
	LRR |  Q(1) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) Qb(5) |  -1/Nc^2
	LRR |  Q(1) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) Qb(5) |  1/Nc^2
	LRR |  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) |  2/Nc^2 - 2
	LRR |  Q(1) Qb(5) Q2(4) Qb2(3) Q3(6) Qb3(7) g(2) |  -1/Nc^2
	LRR |  Q(1) Qb(5) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) |  -1/Nc^2
	nfLLL |  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) |  -nf/(2*Nc)
	nfLLL |  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) |  -nf/(2*Nc)
	nfLLL |  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) |  -nf/(2*Nc)
	nfLLL |  Q(1) Qb3(7) Q3(6) g(2) Qb2(3) Q2(4) Qb(5) |  -nf/(2*Nc)
	nfLLL |  Q(1) Qb3(7) Qb2(3) Q2(4) Q3(6) g(2) Qb(5) |  -nf/(2*Nc)
	nfLLR |  Q(1) g(2) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) |  nf/(2*Nc)
	nfLLR |  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) |  nf/(2*Nc)
	nfLLR |  Q(1) Q3(6) Qb2(3) Q2(4) Qb3(7) g(2) Qb(5) |  nf/(2*Nc)
	nfLLR |  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) |  nf/(2*Nc)
	nfLLR |  Q(1) Qb3(7) g(2) Qb2(3) Q2(4) Q3(6) Qb(5) |  nf/(2*Nc)
}

* Partial: { q(1) g(2) qb2(3)  ,  q2(4) qb3(5) , q3(6) qb(7) }

	born { Q(1) g(2) Qb2(3)   Q2(4) Qb3(5) Q3(6) Qb(7) | (1) }
	loop { 
	LLL |  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) |  -2/Nc + Nc
	LLL |  Q(1) g(2) Qb2(3) Q2(4) Qb(7) Qb3(5) Q3(6) |  1/Nc
	LLL |  Q(1) g(2) Qb2(3) Qb3(5) Q3(6) Q2(4) Qb(7) |  1/Nc
	LLL |  Q(1) Qb2(3) g(2) Q2(4) Qb3(5) Q3(6) Qb(7) |  1/Nc
	LLL |  Q(1) Qb2(3) Q2(4) g(2) Qb3(5) Q3(6) Qb(7) |  1/Nc
	LLL |  Q(1) Qb2(3) Q2(4) Qb3(5) g(2) Q3(6) Qb(7) |  1/Nc
	LLL |  Q(1) Qb2(3) Q2(4) Qb3(5) Q3(6) g(2) Qb(7) |  1/Nc
	LLL |  Q(1) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) g(2) |  1/Nc
	LLL |  Q(1) Qb3(5) g(2) Qb2(3) Q2(4) Q3(6) Qb(7) |  1/Nc
	LLL |  Q(1) Qb3(5) Qb2(3) Q2(4) g(2) Q3(6) Qb(7) |  -1/Nc
	LLL |  Q(1) Qb3(5) Qb2(3) Q2(4) Q3(6) g(2) Qb(7) |  -1/Nc
	LLL |  Q(1) Qb3(5) Qb2(3) Q2(4) Q3(6) Qb(7) g(2) |  -1/Nc
	LLR |  Q(1) g(2) Q3(6) Qb2(3) Q2(4) Qb3(5) Qb(7) |  -1/Nc
	LLR |  Q(1) g(2) Q3(6) Qb3(5) Qb2(3) Q2(4) Qb(7) |  -1/Nc
	LLR |  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(5) Qb(7) |  -2/Nc
	LLR |  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) |  -1/Nc
	LLR |  Q(1) g(2) Qb3(5) Qb2(3) Q2(4) Q3(6) Qb(7) |  -1/Nc
	LLR |  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(5) Qb(7) |  -1/Nc
	LLR |  Q(1) Q3(6) g(2) Qb3(5) Qb2(3) Q2(4) Qb(7) |  -1/Nc
	LLR |  Q(1) Q3(6) Qb3(5) g(2) Qb2(3) Q2(4) Qb(7) |  -1/Nc
	LLR |  Q(1) Qb3(5) g(2) Qb2(3) Q2(4) Q3(6) Qb(7) |  -1/Nc
	LRL |  Q(1) g(2) Q2(4) Qb2(3) Qb3(5) Q3(6) Qb(7) |  -1/Nc
	LRL |  Q(1) g(2) Q2(4) Qb2(3) Qb(7) Qb3(5) Q3(6) |  1/Nc
	LRL |  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) |  -1/Nc
	LRL |  Q(1) g(2) Qb2(3) Qb3(5) Q3(6) Q2(4) Qb(7) |  -1/Nc
	LRL |  Q(1) Q2(4) g(2) Qb2(3) Qb3(5) Q3(6) Qb(7) |  -1/Nc
	LRL |  Q(1) Q2(4) g(2) Qb2(3) Qb(7) Qb3(5) Q3(6) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(3) g(2) Qb3(5) Q3(6) Qb(7) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(3) Qb3(5) g(2) Q3(6) Qb(7) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(3) Qb3(5) Q3(6) g(2) Qb(7) |  1/Nc
	LRL |  Q(1) Q2(4) Qb2(3) Qb3(5) Q3(6) Qb(7) g(2) |  1/Nc
	LRL |  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(3) g(2) Qb(7) |  1/Nc
	LRL |  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(3) Qb(7) g(2) |  1/Nc
	LRL |  Q(1) Qb3(5) g(2) Q2(4) Qb2(3) Q3(6) Qb(7) |  1/Nc
	LRL |  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(3) g(2) Qb(7) |  1/Nc
	LRL |  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(3) Qb(7) g(2) |  1/Nc
	LRL |  Q(1) Qb3(5) Q3(6) Qb(7) Q2(4) Qb2(3) g(2) |  1/Nc
	LRR |  Q(1) g(2) Q2(4) Qb2(3) Q3(6) Qb3(5) Qb(7) |  -1/Nc
	LRR |  Q(1) g(2) Q3(6) Qb3(5) Q2(4) Qb2(3) Qb(7) |  -1/Nc
	LRR |  Q(1) g(2) Qb2(3) Q3(6) Qb3(5) Q2(4) Qb(7) |  -1/Nc
	LRR |  Q(1) g(2) Qb3(5) Q2(4) Qb2(3) Q3(6) Qb(7) |  -1/Nc
	LRR |  Q(1) Q2(4) g(2) Qb2(3) Q3(6) Qb3(5) Qb(7) |  -1/Nc
	LRR |  Q(1) Q3(6) g(2) Qb3(5) Q2(4) Qb2(3) Qb(7) |  -1/Nc
	LRR |  Q(1) Q3(6) Qb3(5) g(2) Q2(4) Qb2(3) Qb(7) |  -1/Nc
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) g(2) Qb2(3) Qb(7) |  -1/Nc
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(3) g(2) Qb(7) |  1/Nc
	LRR |  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(3) Qb(7) g(2) |  1/Nc
	LRR |  Q(1) Q3(6) Qb3(5) Qb(7) Q2(4) Qb2(3) g(2) |  1/Nc
	LRR |  Q(1) Qb3(5) g(2) Q2(4) Qb2(3) Q3(6) Qb(7) |  -1/Nc
	LRR |  Q(1) Qb3(5) Q2(4) g(2) Qb2(3) Q3(6) Qb(7) |  -1/Nc
	LRR |  Q(1) Qb(7) Q3(6) Qb3(5) Q2(4) Qb2(3) g(2) |  1/Nc
	nfLLL |  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) |  nf
}




==> anc/partials_1g6q2l.dat <==
* Partial: { q(1) g(2) qb(3) ,  q2(4) qb2(5) , q3(6) qb3(7) ; l(8) lb(9) }

	born { Q(1) g(2) Qb(3) Q2(4) Qb2(5) Q3(6) Qb3(7) l(8) lb(9) |	(1/Nc^2)
	       Q(1) g(2) Qb(3) Q3(6) Qb3(7) Q2(4) Qb2(5) l(8) lb(9) |	(1/Nc^2) }
	loop { 
	LLL	|  Q(1) g(2) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) g(2) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) g(2) Qb(3) Qb2(5) Q2(4) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) g(2) Qb(3) Qb3(7) Q3(6) Qb2(5) Q2(4) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Q2(4) g(2) Qb2(5) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 1/Nc
	LLL	|  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Q3(6) g(2) Qb3(7) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  1/Nc^3 - 1/Nc
	LLL	|  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 2/Nc
	LLL	|  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LLL	|  Q(1) Qb2(5) Q2(4) Q3(6) g(2) Qb3(7) Qb(3) l(8) lb(9) |  2/Nc
	LLL	|  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 2/Nc
	LLL	|  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb2(5) Q2(4) Qb(3) g(2) Qb3(7) Q3(6) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb2(5) Qb3(7) Q3(6) Q2(4) Qb(3) g(2) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb3(7) Q3(6) g(2) Q2(4) Qb2(5) Qb(3) l(8) lb(9) |  2/Nc^3 - 1/Nc
	LLL	|  Q(1) Qb3(7) Q3(6) Q2(4) g(2) Qb2(5) Qb(3) l(8) lb(9) |  2/Nc
	LLL	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 - 1/Nc
	LLL	|  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb3(7) Q3(6) Qb(3) g(2) Qb2(5) Q2(4) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb3(7) Qb2(5) Q2(4) Q3(6) Qb(3) g(2) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb(3) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) l(8) lb(9) |  -3/Nc^3
	LLL	|  Q(1) Qb(3) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb(3) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) l(8) lb(9) |  2/Nc^3
	LLL	|  Q(1) Qb(3) Qb2(5) Qb3(7) Q3(6) Q2(4) g(2) l(8) lb(9) |  2/Nc^3
	LLL	|  Q(1) Qb(3) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) l(8) lb(9) |  2/Nc^3
	LLL	|  Q(1) Qb(3) Qb3(7) Qb2(5) Q2(4) Q3(6) g(2) l(8) lb(9) |  2/Nc^3
	LLR	|  Q(1) g(2) Q3(6) Qb2(5) Q2(4) Qb3(7) Qb(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(2) Q3(6) Qb3(7) Qb(3) Qb2(5) Q2(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LLR	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) g(2) Qb3(7) Qb2(5) Q2(4) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LLR	|  Q(1) g(2) Qb(3) Qb2(5) Q2(4) Q3(6) Qb3(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q2(4) Q3(6) Qb3(7) Qb2(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^3 + 1/Nc
	LLR	|  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Q2(4) Qb3(7) Q3(6) g(2) Qb2(5) Qb(3) l(8) lb(9) |  -2/Nc
	LLR	|  Q(1) Q3(6) g(2) Qb3(7) Qb(3) Qb2(5) Q2(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(6) Qb2(5) Q2(4) g(2) Qb3(7) Qb(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Q3(6) Qb3(7) g(2) Qb(3) Qb2(5) Q2(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(6) Qb3(7) Q2(4) g(2) Qb2(5) Qb(3) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LLR	|  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Q3(6) Qb3(7) Qb(3) g(2) Qb2(5) Q2(4) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LLR	|  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Qb2(5) Q2(4) Qb3(7) g(2) Q3(6) Qb(3) l(8) lb(9) |  -2/Nc
	LLR	|  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3
	LLR	|  Q(1) Qb2(5) Q2(4) Qb(3) Q3(6) Qb3(7) g(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  2/Nc^3 - 3/Nc
	LLR	|  Q(1) Qb3(7) Q3(6) g(2) Qb(3) Qb2(5) Q2(4) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LLR	|  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 2/Nc
	LLR	|  Q(1) Qb(3) g(2) Qb2(5) Q2(4) Q3(6) Qb3(7) l(8) lb(9) |  -2/Nc^3
	LLR	|  Q(1) Qb(3) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Qb(3) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) l(8) lb(9) |  2/Nc^3
	LLR	|  Q(1) Qb(3) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) l(8) lb(9) |  -2/Nc^3
	LRL	|  Q(1) g(2) Q2(4) Qb2(5) Qb(3) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) g(2) Q2(4) Qb3(7) Q3(6) Qb2(5) Qb(3) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LRL	|  Q(1) g(2) Qb2(5) Qb3(7) Q3(6) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LRL	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^3
	LRL	|  Q(1) g(2) Qb(3) Q2(4) Qb2(5) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) g(2) Qb2(5) Qb(3) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) g(2) Qb3(7) Q3(6) Qb2(5) Qb(3) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(4) Qb2(5) g(2) Qb(3) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(5) Q3(6) g(2) Qb3(7) Qb(3) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  1/Nc - 1/Nc^3
	LRL	|  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Q2(4) Qb2(5) Qb(3) g(2) Qb3(7) Q3(6) l(8) lb(9) |  -1/Nc^3
	LRL	|  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) g(2) Qb(3) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(5) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Q3(6) g(2) Qb2(5) Q2(4) Qb3(7) Qb(3) l(8) lb(9) |  -2/Nc
	LRL	|  Q(1) Q3(6) Q2(4) Qb2(5) Qb3(7) g(2) Qb(3) l(8) lb(9) |  1/Nc^3 + 1/Nc
	LRL	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) l(8) lb(9) |  2/Nc - 1/Nc^3
	LRL	|  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^3
	LRL	|  Q(1) Qb2(5) Q2(4) g(2) Qb(3) Qb3(7) Q3(6) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LRL	|  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 - 1/Nc
	LRL	|  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  2/Nc^3 - 1/Nc
	LRL	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb3(7) Q3(6) Qb2(5) g(2) Q2(4) Qb(3) l(8) lb(9) |  -2/Nc
	LRL	|  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 - 1/Nc
	LRL	|  Q(1) Qb3(7) Q3(6) Qb(3) Q2(4) Qb2(5) g(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb(3) g(2) Q2(4) Qb2(5) Qb3(7) Q3(6) l(8) lb(9) |  -2/Nc^3
	LRL	|  Q(1) Qb(3) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb(3) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) l(8) lb(9) |  2/Nc^3
	LRR	|  Q(1) g(2) Qb2(5) Q3(6) Qb3(7) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) g(2) Qb3(7) Q2(4) Qb2(5) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Q2(4) Q3(6) Qb3(7) g(2) Qb2(5) Qb(3) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 1/Nc
	LRR	|  Q(1) Q2(4) Qb2(5) Qb(3) Q3(6) Qb3(7) g(2) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q3(6) g(2) Q2(4) Qb2(5) Qb3(7) Qb(3) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) Qb(3) g(2) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 1/Nc
	LRR	|  Q(1) Q3(6) Qb3(7) Qb(3) Q2(4) Qb2(5) g(2) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) l(8) lb(9) |  2/Nc
	LRR	|  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3
	LRR	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(5) g(2) Qb(3) l(8) lb(9) |  -2/Nc^3 + 4/Nc
	LRR	|  Q(1) Qb(3) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Qb(3) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) l(8) lb(9) |  3/Nc^3
	nfLLL	|  Q(1) g(2) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Q3(6) g(2) Qb2(5) Q2(4) Qb3(7) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb2(5) Q2(4) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLLL	|  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  3*nf/Nc^2
	nfLLL	|  Q(1) Qb2(5) Q2(4) Qb3(7) Q3(6) Qb(3) g(2) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb2(5) Q2(4) Qb(3) g(2) Qb3(7) Q3(6) l(8) lb(9) |  -nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(6) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  -2*nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(6) Qb2(5) Q2(4) Qb(3) g(2) l(8) lb(9) |  -nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(6) Qb(3) g(2) Qb2(5) Q2(4) l(8) lb(9) |  -nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Qb2(5) Q2(4) Q3(6) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Q3(6) Qb2(5) Q2(4) Qb3(7) g(2) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLLR	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(5) Q2(4) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLLR	|  Q(1) Q3(6) Qb3(7) Qb2(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Qb2(5) Q2(4) g(2) Q3(6) Qb3(7) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLLR	|  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Qb2(5) Q2(4) Q3(6) Qb3(7) Qb(3) g(2) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Qb2(5) Q2(4) Qb(3) Q3(6) Qb3(7) g(2) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Qb3(7) g(2) Qb2(5) Q2(4) Q3(6) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Q2(4) Qb2(5) g(2) Qb3(7) Q3(6) Qb(3) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  2*nf/Nc^2
	nfLRL	|  Q(1) Q2(4) Qb2(5) Qb3(7) Q3(6) Qb(3) g(2) l(8) lb(9) |  nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(6) g(2) Q2(4) Qb2(5) Qb(3) l(8) lb(9) |  -2*nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(6) Q2(4) g(2) Qb2(5) Qb(3) l(8) lb(9) |  -2*nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(6) Qb(3) Q2(4) Qb2(5) g(2) l(8) lb(9) |  nf/Nc^2
	nfLRR	|  Q(1) Q2(4) Qb2(5) Q3(6) Qb3(7) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
	nfLRR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(5) g(2) Qb(3) l(8) lb(9) |  nf/Nc^2
}


* Partial: { q(1) g(2) qb(3) ,  q2(4) qb3(5) , q3(6) qb2(7) ; l(8) lb(9) }

	born { Q(1) g(2) Qb(3) Q2(4) Qb3(5) Q3(6) Qb2(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) g(2) Qb(3) Q3(6) Qb2(7) Q2(4) Qb3(5) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LLL	|  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) g(2) Qb(3) Qb2(7) Q2(4) Qb3(5) Q3(6) l(8) lb(9) |  -1
	LLL	|  Q(1) g(2) Qb(3) Qb3(5) Q3(6) Qb2(7) Q2(4) l(8) lb(9) |  1
	LLL	|  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Q2(4) Qb3(5) Q3(6) g(2) Qb2(7) Qb(3) l(8) lb(9) |  1
	LLL	|  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(7) g(2) Qb(3) l(8) lb(9) |  -2/Nc^2 + 1
	LLL	|  Q(1) Q3(6) g(2) Qb2(7) Q2(4) Qb3(5) Qb(3) l(8) lb(9) |  1
	LLL	|  Q(1) Q3(6) Qb2(7) Q2(4) Qb3(5) g(2) Qb(3) l(8) lb(9) |  -2/Nc^2 + 1
	LLL	|  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(7) Qb3(5) Q3(6) Q2(4) Qb(3) g(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(5) Qb2(7) Q2(4) Q3(6) Qb(3) g(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(3) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) l(8) lb(9) |  2/Nc^2
	LLL	|  Q(1) Qb(3) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(3) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(3) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(3) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) g(2) Q3(6) Qb3(5) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LLR	|  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^2
	LLR	|  Q(1) g(2) Qb3(5) Qb2(7) Q2(4) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^2
	LLR	|  Q(1) g(2) Qb(3) Qb2(7) Q2(4) Q3(6) Qb3(5) l(8) lb(9) |  -1
	LLR	|  Q(1) Q2(4) Q3(6) Qb3(5) Qb2(7) g(2) Qb(3) l(8) lb(9) |  -2/Nc^2
	LLR	|  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(6) g(2) Qb3(5) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(6) Qb2(7) Q2(4) Qb3(5) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(6) Qb3(5) g(2) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(6) Qb3(5) Qb2(7) Q2(4) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(3) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(3) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) g(2) Q2(4) Qb2(7) Qb(3) Qb3(5) Q3(6) l(8) lb(9) |  -1
	LRL	|  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^2
	LRL	|  Q(1) g(2) Qb2(7) Qb3(5) Q3(6) Q2(4) Qb(3) l(8) lb(9) |  2/Nc^2
	LRL	|  Q(1) g(2) Qb(3) Q2(4) Qb2(7) Qb3(5) Q3(6) l(8) lb(9) |  -1
	LRL	|  Q(1) Q2(4) g(2) Qb2(7) Qb(3) Qb3(5) Q3(6) l(8) lb(9) |  -1
	LRL	|  Q(1) Q2(4) Qb2(7) g(2) Qb(3) Qb3(5) Q3(6) l(8) lb(9) |  -1
	LRL	|  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(7) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q3(6) Q2(4) Qb2(7) Qb3(5) g(2) Qb(3) l(8) lb(9) |  -2/Nc^2
	LRL	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(7) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb(3) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb(3) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(3) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb(3) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) g(2) Q2(4) Qb2(7) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) g(2) Q3(6) Qb3(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) g(2) Qb2(7) Q3(6) Qb3(5) Q2(4) Qb(3) l(8) lb(9) |  2/Nc^2
	LRR	|  Q(1) g(2) Qb3(5) Q2(4) Qb2(7) Q3(6) Qb(3) l(8) lb(9) |  2/Nc^2
	LRR	|  Q(1) Q2(4) g(2) Qb2(7) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q2(4) Qb2(7) g(2) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q2(4) Qb2(7) Q3(6) g(2) Qb3(5) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q2(4) Qb2(7) Q3(6) Qb3(5) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(6) g(2) Qb3(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q3(6) Qb3(5) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) g(2) Qb2(7) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(7) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb2(7) Q3(6) g(2) Qb3(5) Q2(4) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb2(7) Q3(6) Qb3(5) g(2) Q2(4) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb2(7) Q3(6) Qb3(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb3(5) g(2) Q2(4) Qb2(7) Q3(6) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb3(5) Q2(4) g(2) Qb2(7) Q3(6) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb3(5) Q2(4) Qb2(7) Q3(6) g(2) Qb(3) l(8) lb(9) |  1
	LRR	|  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb(3) Q2(4) Qb2(7) Q3(6) Qb3(5) g(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb(3) Q3(6) Qb3(5) Q2(4) Qb2(7) g(2) l(8) lb(9) |  -1/Nc^2
	nfLLL	|  Q(1) g(2) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) g(2) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(4) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(4) Qb3(5) Q3(6) Qb(3) g(2) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(4) Qb(3) g(2) Qb3(5) Q3(6) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb3(5) Q3(6) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(5) Q3(6) Qb2(7) Q2(4) Qb(3) g(2) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb3(5) Q3(6) Qb(3) g(2) Qb2(7) Q2(4) l(8) lb(9) |  nf/Nc
	nfLLR	|  Q(1) g(2) Q3(6) Qb3(5) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) g(2) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) Q3(6) Qb3(5) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Q3(6) Qb3(5) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) Qb2(7) Q2(4) g(2) Q3(6) Qb3(5) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) g(2) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) Qb2(7) Q2(4) Q3(6) Qb3(5) Qb(3) g(2) l(8) lb(9) |  -nf/Nc
	nfLLR	|  Q(1) Qb2(7) Q2(4) Qb(3) Q3(6) Qb3(5) g(2) l(8) lb(9) |  -nf/Nc
	nfLRL	|  Q(1) g(2) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) g(2) Qb3(5) Q3(6) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Q2(4) Qb2(7) g(2) Qb3(5) Q3(6) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) g(2) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Q2(4) Qb2(7) Qb3(5) Q3(6) Qb(3) g(2) l(8) lb(9) |  -nf/Nc
	nfLRL	|  Q(1) Qb3(5) Q3(6) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Qb3(5) Q3(6) Qb(3) Q2(4) Qb2(7) g(2) l(8) lb(9) |  -nf/Nc
}


* Partial: { q(1) g(2) qb2(3) ,  q2(4) qb(5) , q3(6) qb3(7) ; l(8) lb(9) }

	born { Q(1) g(2) Qb2(3) Q2(4) Qb(5) Q3(6) Qb3(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) g(2) Qb2(3) Q3(6) Qb3(7) Q2(4) Qb(5) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LLL	|  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) g(2) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Q3(6) g(2) Qb3(7) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1
	LLL	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LLL	|  Q(1) Qb2(3) g(2) Q2(4) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(3) g(2) Qb3(7) Q3(6) Q2(4) Qb(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) Qb2(3) Q2(4) g(2) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(3) Q2(4) Q3(6) g(2) Qb3(7) Qb(5) l(8) lb(9) |  -1
	LLL	|  Q(1) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LLL	|  Q(1) Qb2(3) Q2(4) Qb(5) g(2) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(3) Qb3(7) Q3(6) Q2(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) g(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  2/Nc^2
	LLL	|  Q(1) Qb3(7) Q3(6) Qb2(3) g(2) Q2(4) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) g(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(5) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(5) Qb2(3) Q2(4) Qb3(7) Q3(6) g(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(5) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(5) Qb3(7) Qb2(3) Q2(4) Q3(6) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) g(2) Q3(6) Qb2(3) Q2(4) Qb3(7) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) g(2) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  1/Nc^2 + 1
	LLR	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) g(2) Qb3(7) Qb2(3) Q2(4) Q3(6) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Q2(4) Qb3(7) Q3(6) g(2) Qb2(3) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LLR	|  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Q3(6) g(2) Qb3(7) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  2/Nc^2
	LLR	|  Q(1) Q3(6) Qb3(7) Qb2(3) g(2) Q2(4) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LLR	|  Q(1) Qb2(3) Q2(4) Qb3(7) g(2) Q3(6) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Qb2(3) Q2(4) Qb(5) Q3(6) Qb3(7) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(3) Q3(6) Qb3(7) g(2) Q2(4) Qb(5) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb3(7) g(2) Qb2(3) Q2(4) Q3(6) Qb(5) l(8) lb(9) |  1
	LLR	|  Q(1) Qb3(7) Q3(6) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  2 - 1/Nc^2
	LLR	|  Q(1) Qb3(7) Q3(6) g(2) Qb(5) Qb2(3) Q2(4) l(8) lb(9) |  1 - 1/Nc^2
	LLR	|  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LLR	|  Q(1) Qb(5) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb(5) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(5) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) g(2) Q2(4) Qb2(3) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) g(2) Q2(4) Qb2(3) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) g(2) Q2(4) Qb3(7) Q3(6) Qb2(3) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) g(2) Qb2(3) Qb3(7) Q3(6) Q2(4) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) g(2) Qb2(3) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) g(2) Qb2(3) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(4) g(2) Qb3(7) Q3(6) Qb2(3) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) Qb2(3) g(2) Qb(5) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) Qb2(3) Qb(5) g(2) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(3) g(2) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(4) Qb3(7) Q3(6) Qb2(3) Qb(5) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LRL	|  Q(1) Qb2(3) Q2(4) g(2) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb2(3) Q2(4) Qb3(7) Q3(6) g(2) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) Qb(5) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(6) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(6) Qb(5) Q2(4) Qb2(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(5) Q2(4) Qb2(3) g(2) Qb3(7) Q3(6) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) g(2) Q2(4) Qb2(3) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) g(2) Qb2(3) Q3(6) Qb3(7) Q2(4) Qb(5) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q2(4) g(2) Qb2(3) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q2(4) Q3(6) Qb3(7) g(2) Qb2(3) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q2(4) Qb2(3) Qb(5) Q3(6) Qb3(7) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(6) Qb3(7) Q2(4) Qb2(3) Qb(5) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(6) Qb3(7) Qb2(3) Q2(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(6) Qb3(7) Qb(5) Q2(4) Qb2(3) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(3) Q2(4) g(2) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(3) Q2(4) Q3(6) Qb3(7) g(2) Qb(5) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(7) Q3(6) Q2(4) Qb2(3) g(2) Qb(5) l(8) lb(9) |  2/Nc^2 - 2
	LRR	|  Q(1) Qb(5) Q2(4) Qb2(3) Q3(6) Qb3(7) g(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb(5) Q3(6) Qb3(7) Q2(4) Qb2(3) g(2) l(8) lb(9) |  -1/Nc^2
	nfLLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(7) Q3(6) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLLL	|  Q(1) g(2) Qb3(7) Q3(6) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLLL	|  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(7) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLLL	|  Q(1) Qb3(7) Q3(6) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLLL	|  Q(1) Qb3(7) Qb2(3) Q2(4) Q3(6) g(2) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) g(2) Q3(6) Qb3(7) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(7) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Q3(6) Qb2(3) Q2(4) Qb3(7) g(2) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Q3(6) Qb3(7) g(2) Qb2(3) Q2(4) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Qb3(7) g(2) Qb2(3) Q2(4) Q3(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
}


* Partial: { q(1) g(2) qb2(3) ,  q2(4) qb3(5) , q3(6) qb(7) ; l(8) lb(9) }

	born { Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
	LLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  -2/Nc + Nc
	LLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb(7) Qb3(5) Q3(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) g(2) Qb2(3) Qb3(5) Q3(6) Q2(4) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(3) g(2) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(3) Q2(4) g(2) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(3) Q2(4) Qb3(5) g(2) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(3) Q2(4) Qb3(5) Q3(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb3(5) g(2) Qb2(3) Q2(4) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb3(5) Qb2(3) Q2(4) g(2) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(5) Qb2(3) Q2(4) Q3(6) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(5) Qb2(3) Q2(4) Q3(6) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(2) Q3(6) Qb2(3) Q2(4) Qb3(5) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(2) Q3(6) Qb3(5) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(2) Qb2(3) Q2(4) Q3(6) Qb3(5) Qb(7) l(8) lb(9) |  -2/Nc
	LLR	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(2) Qb3(5) Qb2(3) Q2(4) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(6) g(2) Qb2(3) Q2(4) Qb3(5) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(6) g(2) Qb3(5) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(6) Qb3(5) g(2) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb3(5) g(2) Qb2(3) Q2(4) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) g(2) Q2(4) Qb2(3) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) g(2) Q2(4) Qb2(3) Qb(7) Qb3(5) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) g(2) Qb2(3) Qb3(5) Q3(6) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(4) g(2) Qb2(3) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(4) g(2) Qb2(3) Qb(7) Qb3(5) Q3(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(3) g(2) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(3) Qb3(5) g(2) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(3) Qb3(5) Q3(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb2(3) Qb3(5) Q3(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(4) Qb3(5) Q3(6) Qb2(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(5) g(2) Q2(4) Qb2(3) Q3(6) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(5) Q3(6) Q2(4) Qb2(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(5) Q3(6) Qb(7) Q2(4) Qb2(3) g(2) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) g(2) Q2(4) Qb2(3) Q3(6) Qb3(5) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) g(2) Q3(6) Qb3(5) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) g(2) Qb2(3) Q3(6) Qb3(5) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) g(2) Qb3(5) Q2(4) Qb2(3) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q2(4) g(2) Qb2(3) Q3(6) Qb3(5) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(6) g(2) Qb3(5) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(6) Qb3(5) g(2) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) g(2) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q3(6) Qb3(5) Q2(4) Qb2(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q3(6) Qb3(5) Qb(7) Q2(4) Qb2(3) g(2) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb3(5) g(2) Q2(4) Qb2(3) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb3(5) Q2(4) g(2) Qb2(3) Q3(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb(7) Q3(6) Qb3(5) Q2(4) Qb2(3) g(2) l(8) lb(9) |  1/Nc
	nfLLL	|  Q(1) g(2) Qb2(3) Q2(4) Qb3(5) Q3(6) Qb(7) l(8) lb(9) |  nf
}



* Partial: { q(1) qb(2) , q2(3) qb2(4) , q3(5) g(6) qb3(7) ; l(8) lb(9) }

	born { Q(1) Qb(2) Q2(3) Qb2(4) Q3(5) g(6) Qb3(7) l(8) lb(9) |	(1/Nc^2)
	       Q(1) Qb(2) Q3(5) g(6) Qb3(7) Q2(3) Qb2(4) l(8) lb(9) |	(1/Nc^2) }
	loop { 
	LLL	|  Q(1) g(6) Qb(2) Qb2(4) Q2(3) Qb3(7) Q3(5) l(8) lb(9) |  -2/Nc
	LLL	|  Q(1) g(6) Qb(2) Qb3(7) Q3(5) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(7) g(6) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Q3(5) Qb3(7) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  2/Nc^3
	LLL	|  Q(1) Qb2(4) Q2(3) g(6) Q3(5) Qb3(7) Qb(2) l(8) lb(9) |  -2/Nc^3
	LLL	|  Q(1) Qb2(4) Q2(3) Q3(5) g(6) Qb3(7) Qb(2) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb2(4) Q2(3) Qb3(7) g(6) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(7) Q3(5) g(6) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb2(4) Qb3(7) Q3(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb3(7) g(6) Q3(5) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^3
	LLL	|  Q(1) Qb3(7) g(6) Q3(5) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb3(7) Q3(5) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  3/Nc^3 - 2/Nc
	LLL	|  Q(1) Qb3(7) Qb2(4) Q2(3) g(6) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLL	|  Q(1) Qb(2) g(6) Qb2(4) Q2(3) Qb3(7) Q3(5) l(8) lb(9) |  -2/Nc
	LLL	|  Q(1) Qb(2) g(6) Qb3(7) Q3(5) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(6) Qb3(7) Q3(5) l(8) lb(9) |  -2/Nc
	LLL	|  Q(1) Qb(2) Qb2(4) Q2(3) Qb3(7) Q3(5) g(6) l(8) lb(9) |  1/Nc^3 + 4/Nc
	LLL	|  Q(1) Qb(2) Qb2(4) Qb3(7) Q3(5) Q2(3) g(6) l(8) lb(9) |  2/Nc
	LLL	|  Q(1) Qb(2) Qb3(7) Q3(5) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -2/Nc - 1/Nc^3
	LLL	|  Q(1) Qb(2) Qb3(7) Q3(5) Qb2(4) Q2(3) g(6) l(8) lb(9) |  4/Nc
	LLL	|  Q(1) Qb(2) Qb3(7) Qb2(4) Q2(3) Q3(5) g(6) l(8) lb(9) |  -2/Nc^3 + 2/Nc
	LLR	|  Q(1) g(6) Q3(5) Qb2(4) Q2(3) Qb3(7) Qb(2) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(6) Q3(5) Qb3(7) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) g(6) Qb(2) Qb2(4) Q2(3) Q3(5) Qb3(7) l(8) lb(9) |  -2/Nc
	LLR	|  Q(1) Q2(3) Q3(5) g(6) Qb3(7) Qb2(4) Qb(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Q2(3) Q3(5) Qb3(7) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q2(3) Q3(5) Qb3(7) Qb2(4) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q2(3) Qb2(4) Q3(5) Qb3(7) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q2(3) Qb3(7) Q3(5) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -2/Nc^3
	LLR	|  Q(1) Q3(5) g(6) Qb3(7) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Q3(5) g(6) Qb3(7) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) g(6) Qb3(7) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(7) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(7) Qb(2) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(5) Qb3(7) Q2(3) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(5) Qb3(7) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  3/Nc^3 - 3/Nc
	LLR	|  Q(1) Q3(5) Qb3(7) Qb(2) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(4) Q2(3) g(6) Qb3(7) Q3(5) Qb(2) l(8) lb(9) |  -2/Nc^3
	LLR	|  Q(1) Qb2(4) Q2(3) Q3(5) g(6) Qb3(7) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Qb2(4) Q2(3) Qb3(7) g(6) Q3(5) Qb(2) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(4) Q2(3) Qb3(7) Q3(5) g(6) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Qb2(4) Q2(3) Qb(2) Q3(5) Qb3(7) g(6) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Qb2(4) Q3(5) Qb3(7) g(6) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^3
	LLR	|  Q(1) Qb3(7) g(6) Qb2(4) Q2(3) Q3(5) Qb(2) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -3/Nc^3
	LLR	|  Q(1) Qb3(7) Q3(5) g(6) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -2/Nc^3
	LLR	|  Q(1) Qb3(7) Q3(5) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  2/Nc^3
	LLR	|  Q(1) Qb3(7) Qb2(4) Q2(3) Q3(5) g(6) Qb(2) l(8) lb(9) |  -1/Nc^3
	LLR	|  Q(1) Qb(2) g(6) Qb2(4) Q2(3) Q3(5) Qb3(7) l(8) lb(9) |  -2/Nc
	LLR	|  Q(1) Qb(2) Q3(5) Qb3(7) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -2/Nc - 1/Nc^3
	LLR	|  Q(1) Qb(2) Q3(5) Qb3(7) Qb2(4) Q2(3) g(6) l(8) lb(9) |  3/Nc
	LLR	|  Q(1) Qb(2) Qb2(4) Q2(3) g(6) Q3(5) Qb3(7) l(8) lb(9) |  -3/Nc
	LLR	|  Q(1) Qb(2) Qb2(4) Q2(3) Q3(5) Qb3(7) g(6) l(8) lb(9) |  1/Nc^3 + 2/Nc
	LRL	|  Q(1) g(6) Qb(2) Q2(3) Qb2(4) Qb3(7) Q3(5) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(3) Qb2(4) Qb3(7) g(6) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Q2(3) Qb2(4) Qb(2) Qb3(7) Q3(5) g(6) l(8) lb(9) |  1/Nc^3 + 1/Nc
	LRL	|  Q(1) Q2(3) Qb3(7) Q3(5) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LRL	|  Q(1) Q3(5) g(6) Q2(3) Qb2(4) Qb3(7) Qb(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q3(5) g(6) Qb2(4) Q2(3) Qb3(7) Qb(2) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LRL	|  Q(1) Q3(5) Q2(3) g(6) Qb2(4) Qb3(7) Qb(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q3(5) Q2(3) Qb2(4) Qb3(7) g(6) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRL	|  Q(1) Q3(5) Qb3(7) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb2(4) Q2(3) g(6) Qb3(7) Q3(5) Qb(2) l(8) lb(9) |  -2/Nc^3
	LRL	|  Q(1) Qb2(4) Q2(3) g(6) Qb(2) Qb3(7) Q3(5) l(8) lb(9) |  -2/Nc
	LRL	|  Q(1) Qb2(4) Q2(3) Qb3(7) Q3(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^3 - 2/Nc
	LRL	|  Q(1) Qb2(4) Qb3(7) Q3(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb2(4) Qb3(7) Q3(5) Q2(3) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb3(7) g(6) Q2(3) Qb2(4) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb3(7) g(6) Q3(5) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  1/Nc^3
	LRL	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LRL	|  Q(1) Qb3(7) Q3(5) Qb2(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb3(7) Q3(5) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  2/Nc^3 - 2/Nc
	LRL	|  Q(1) Qb(2) g(6) Q2(3) Qb2(4) Qb3(7) Q3(5) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb(2) Q2(3) Qb2(4) Qb3(7) Q3(5) g(6) l(8) lb(9) |  2/Nc^3 + 2/Nc
	LRL	|  Q(1) Qb(2) Qb3(7) Q3(5) g(6) Q2(3) Qb2(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb(2) Qb3(7) Q3(5) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc^3 + 4/Nc
	LRR	|  Q(1) Q2(3) Q3(5) Qb3(7) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc^3 - 1/Nc
	LRR	|  Q(1) Q2(3) Qb2(4) Q3(5) g(6) Qb3(7) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Q2(3) Qb2(4) Qb(2) Q3(5) Qb3(7) g(6) l(8) lb(9) |  1/Nc^3 + 1/Nc
	LRR	|  Q(1) Q3(5) g(6) Q2(3) Qb2(4) Qb3(7) Qb(2) l(8) lb(9) |  1/Nc^3
	LRR	|  Q(1) Q3(5) g(6) Qb3(7) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Q3(5) Qb3(7) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  2/Nc^3 - 1/Nc
	LRR	|  Q(1) Q3(5) Qb3(7) Qb(2) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb2(4) Q2(3) g(6) Q3(5) Qb3(7) Qb(2) l(8) lb(9) |  -2/Nc^3 + 2/Nc
	LRR	|  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^3 - 1/Nc
	LRR	|  Q(1) Qb2(4) Q3(5) g(6) Qb3(7) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Qb3(7) Q2(3) Qb2(4) Q3(5) g(6) Qb(2) l(8) lb(9) |  -1/Nc^3
	LRR	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  3/Nc^3
	LRR	|  Q(1) Qb(2) Q2(3) Qb2(4) Q3(5) Qb3(7) g(6) l(8) lb(9) |  2/Nc^3 + 1/Nc
	LRR	|  Q(1) Qb(2) Q3(5) Qb3(7) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc^3 + 4/Nc
	nfLLL	|  Q(1) g(6) Qb2(4) Q2(3) Qb3(7) Q3(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLLL	|  Q(1) g(6) Qb2(4) Q2(3) Qb(2) Qb3(7) Q3(5) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) g(6) Qb3(7) Q3(5) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLLL	|  Q(1) Qb2(4) Q2(3) g(6) Qb3(7) Q3(5) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLLL	|  Q(1) Qb2(4) Q2(3) Qb3(7) Q3(5) g(6) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLLL	|  Q(1) Qb2(4) Q2(3) Qb(2) g(6) Qb3(7) Q3(5) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(7) Q3(5) g(6) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLLL	|  Q(1) Qb3(7) Q3(5) g(6) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  nf/Nc^2
	nfLLL	|  Q(1) Qb3(7) Q3(5) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLLL	|  Q(1) Qb3(7) Q3(5) Qb2(4) Q2(3) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) g(6) Q3(5) Qb3(7) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLLR	|  Q(1) g(6) Qb2(4) Q2(3) Q3(5) Qb3(7) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  nf/Nc^2
	nfLLR	|  Q(1) Q3(5) Qb3(7) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLLR	|  Q(1) Qb2(4) Q2(3) g(6) Q3(5) Qb3(7) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLLR	|  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(7) g(6) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLRL	|  Q(1) g(6) Q2(3) Qb2(4) Qb3(7) Q3(5) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Q2(3) Qb2(4) g(6) Qb(2) Qb3(7) Q3(5) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Q2(3) Qb2(4) Qb3(7) Q3(5) Qb(2) g(6) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(5) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(5) Q2(3) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLRL	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLRR	|  Q(1) Q2(3) Qb2(4) Q3(5) Qb3(7) g(6) Qb(2) l(8) lb(9) |  -nf/Nc^2
}


* Partial: { q(1) qb(2) , q2(3) qb3(4) , q3(5) g(6) qb2(7) ; l(8) lb(9) }

	born { Q(1) Qb(2) Q2(3) Qb3(4) Q3(5) g(6) Qb2(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) Qb(2) Q3(5) g(6) Qb2(7) Q2(3) Qb3(4) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LLL	|  Q(1) g(6) Qb(2) Qb2(7) Q2(3) Qb3(4) Q3(5) l(8) lb(9) |  2
	LLL	|  Q(1) g(6) Qb(2) Qb3(4) Q3(5) Qb2(7) Q2(3) l(8) lb(9) |  -1
	LLL	|  Q(1) Q2(3) Qb3(4) Q3(5) g(6) Qb2(7) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Q3(5) g(6) Qb2(7) Q2(3) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Q3(5) Qb2(7) Q2(3) Qb3(4) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(7) g(6) Q2(3) Qb3(4) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(7) g(6) Qb3(4) Q3(5) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(7) Q2(3) g(6) Qb3(4) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(7) Q2(3) Qb3(4) g(6) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(7) Qb3(4) Q3(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(4) g(6) Qb2(7) Q2(3) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(4) Q3(5) g(6) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(4) Q3(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(4) Qb2(7) Q2(3) g(6) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(2) g(6) Qb2(7) Q2(3) Qb3(4) Q3(5) l(8) lb(9) |  2
	LLL	|  Q(1) Qb(2) g(6) Qb3(4) Q3(5) Qb2(7) Q2(3) l(8) lb(9) |  -1
	LLL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(6) Qb3(4) Q3(5) l(8) lb(9) |  1
	LLL	|  Q(1) Qb(2) Qb2(7) Q2(3) Qb3(4) Q3(5) g(6) l(8) lb(9) |  -2
	LLL	|  Q(1) Qb(2) Qb2(7) Qb3(4) Q3(5) Q2(3) g(6) l(8) lb(9) |  1/Nc^2 - 1
	LLL	|  Q(1) Qb(2) Qb3(4) Q3(5) g(6) Qb2(7) Q2(3) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) Qb(2) Qb3(4) Q3(5) Qb2(7) Q2(3) g(6) l(8) lb(9) |  1/Nc^2 - 2
	LLL	|  Q(1) Qb(2) Qb3(4) Qb2(7) Q2(3) Q3(5) g(6) l(8) lb(9) |  1/Nc^2 - 1
	LLR	|  Q(1) g(6) Q3(5) Qb3(4) Qb(2) Qb2(7) Q2(3) l(8) lb(9) |  1
	LLR	|  Q(1) g(6) Qb(2) Qb2(7) Q2(3) Q3(5) Qb3(4) l(8) lb(9) |  1
	LLR	|  Q(1) Q2(3) Q3(5) g(6) Qb3(4) Qb2(7) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q2(3) Q3(5) Qb3(4) g(6) Qb2(7) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q2(3) Q3(5) Qb3(4) Qb2(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) g(6) Qb2(7) Q2(3) Qb3(4) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) g(6) Qb3(4) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(4) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(7) g(6) Q2(3) Q3(5) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(7) Q2(3) g(6) Q3(5) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb2(7) Q2(3) Qb3(4) Q3(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(7) Q3(5) Qb3(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb3(4) g(6) Qb2(7) Q2(3) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(4) Q3(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(4) Q3(5) g(6) Qb(2) Qb2(7) Q2(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(4) Qb2(7) Q2(3) Q3(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(2) g(6) Qb2(7) Q2(3) Q3(5) Qb3(4) l(8) lb(9) |  1
	LLR	|  Q(1) Qb(2) Q3(5) Qb3(4) g(6) Qb2(7) Q2(3) l(8) lb(9) |  1
	LLR	|  Q(1) Qb(2) Q3(5) Qb3(4) Qb2(7) Q2(3) g(6) l(8) lb(9) |  -2
	LLR	|  Q(1) Qb(2) Qb2(7) Q2(3) g(6) Q3(5) Qb3(4) l(8) lb(9) |  2
	LLR	|  Q(1) Qb(2) Qb2(7) Q2(3) Q3(5) Qb3(4) g(6) l(8) lb(9) |  -1
	LRL	|  Q(1) g(6) Qb(2) Q2(3) Qb2(7) Qb3(4) Q3(5) l(8) lb(9) |  1
	LRL	|  Q(1) Q2(3) Qb2(7) g(6) Qb3(4) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(7) g(6) Qb(2) Qb3(4) Q3(5) l(8) lb(9) |  1
	LRL	|  Q(1) Q2(3) Qb2(7) Qb3(4) g(6) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(7) Qb(2) g(6) Qb3(4) Q3(5) l(8) lb(9) |  1
	LRL	|  Q(1) Q2(3) Qb2(7) Qb(2) Qb3(4) Q3(5) g(6) l(8) lb(9) |  -1
	LRL	|  Q(1) Q2(3) Qb3(4) Q3(5) g(6) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q3(5) g(6) Q2(3) Qb2(7) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q3(5) Q2(3) g(6) Qb2(7) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q3(5) Q2(3) Qb2(7) Qb3(4) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb2(7) Q2(3) g(6) Qb(2) Qb3(4) Q3(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb2(7) Q2(3) Qb3(4) Q3(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb2(7) Qb3(4) Q3(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb2(7) Qb3(4) Q3(5) Q2(3) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(4) g(6) Q2(3) Qb2(7) Q3(5) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(4) Q3(5) g(6) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(4) Q3(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(4) Q3(5) Q2(3) g(6) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb(2) g(6) Q2(3) Qb2(7) Qb3(4) Q3(5) l(8) lb(9) |  1
	LRL	|  Q(1) Qb(2) Q2(3) Qb2(7) Qb3(4) Q3(5) g(6) l(8) lb(9) |  -1
	LRL	|  Q(1) Qb(2) Qb3(4) Q3(5) g(6) Q2(3) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(2) Qb3(4) Q3(5) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -2
	LRR	|  Q(1) g(6) Q3(5) Qb3(4) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  -1
	LRR	|  Q(1) Q2(3) Qb2(7) g(6) Q3(5) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2 - 1
	LRR	|  Q(1) Q2(3) Qb2(7) Qb(2) Q3(5) Qb3(4) g(6) l(8) lb(9) |  -1
	LRR	|  Q(1) Q3(5) g(6) Qb3(4) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(4) g(6) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) g(6) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(7) g(6) Qb(2) l(8) lb(9) |  -1
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(7) Qb(2) g(6) l(8) lb(9) |  -1
	LRR	|  Q(1) Q3(5) Qb3(4) Qb(2) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -1
	LRR	|  Q(1) Qb2(7) Q2(3) g(6) Q3(5) Qb3(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(7) Q3(5) g(6) Qb3(4) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb2(7) Q3(5) Qb3(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb2(7) Q3(5) Qb3(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(4) g(6) Q2(3) Qb2(7) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(4) Q2(3) g(6) Qb2(7) Q3(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(4) Q2(3) Qb2(7) Q3(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb(2) Q3(5) Qb3(4) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -3 - 1/Nc^2
	nfLLL	|  Q(1) g(6) Qb2(7) Q2(3) Qb3(4) Q3(5) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) g(6) Qb2(7) Q2(3) Qb(2) Qb3(4) Q3(5) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(3) Qb3(4) Q3(5) g(6) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(3) Qb3(4) Q3(5) Qb(2) g(6) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb2(7) Q2(3) Qb(2) Qb3(4) Q3(5) g(6) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(4) Q3(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(4) Q3(5) g(6) Qb(2) Qb2(7) Q2(3) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(4) Q3(5) Qb(2) g(6) Qb2(7) Q2(3) l(8) lb(9) |  -nf/Nc
}



* Partial: { q(1) qb2(2) , q3(3) qb(4) , q2(5) g(6) qb3(7) ; l(8) lb(9) }

	born { Q(1) Qb2(2) Q2(5) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |	(1) }
	loop { 
	LLL	|  Q(1) g(6) Qb2(2) Q2(5) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) g(6) Qb2(2) Q2(5) Qb(4) Qb3(7) Q3(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(2) g(6) Q2(5) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) g(6) Q2(5) Qb(4) Qb3(7) Q3(3) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(2) Q2(5) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  -2/Nc + Nc
	LLL	|  Q(1) Qb2(2) Q2(5) Qb3(7) g(6) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Q2(5) Qb3(7) Q3(3) g(6) Qb(4) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Q2(5) Qb3(7) Q3(3) Qb(4) g(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb3(7) g(6) Q3(3) Qb(4) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(7) Q3(3) g(6) Qb(4) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(7) Q3(3) Qb(4) g(6) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(7) Q3(3) Qb(4) Qb2(2) Q2(5) g(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb(4) Qb2(2) Q2(5) Qb3(7) Q3(3) g(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb(4) Qb3(7) Q3(3) g(6) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb(4) Qb3(7) Q3(3) Qb2(2) Q2(5) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(6) Qb2(2) Q2(5) Q3(3) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q2(5) Q3(3) g(6) Qb3(7) Qb2(2) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(3) Qb2(2) Q2(5) g(6) Qb3(7) Qb(4) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(3) Qb3(7) g(6) Qb2(2) Q2(5) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(3) Qb3(7) g(6) Qb(4) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(3) Qb3(7) Qb2(2) g(6) Q2(5) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(3) Qb3(7) Qb(4) g(6) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Q3(3) Qb3(7) Qb(4) Qb2(2) Q2(5) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) g(6) Q2(5) Q3(3) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) g(6) Q3(3) Qb3(7) Qb(4) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) Q3(3) g(6) Qb3(7) Qb(4) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) Q3(3) Qb3(7) g(6) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) Q3(3) Qb3(7) Qb(4) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(5) Qb(4) Q3(3) Qb3(7) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q3(3) Qb3(7) g(6) Q2(5) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb3(7) g(6) Qb2(2) Q2(5) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb(4) Q3(3) Qb3(7) g(6) Qb2(2) Q2(5) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb(4) Q3(3) Qb3(7) Qb2(2) Q2(5) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb(4) Qb2(2) Q2(5) Q3(3) Qb3(7) g(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) g(6) Q2(5) Qb2(2) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) g(6) Q2(5) Qb2(2) Qb(4) Qb3(7) Q3(3) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(5) g(6) Qb2(2) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(5) g(6) Qb3(7) Q3(3) Qb2(2) Qb(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(5) Qb2(2) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(5) Qb2(2) Qb3(7) g(6) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(5) Qb2(2) Qb3(7) Q3(3) g(6) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(5) Qb2(2) Qb3(7) Q3(3) Qb(4) g(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q3(3) Q2(5) g(6) Qb2(2) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb2(2) Q2(5) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb2(2) Qb3(7) Q3(3) g(6) Q2(5) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(7) g(6) Q2(5) Qb2(2) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(7) g(6) Q3(3) Q2(5) Qb2(2) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(7) Q3(3) g(6) Q2(5) Qb2(2) Qb(4) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb3(7) Q3(3) Qb(4) Q2(5) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb(4) Q2(5) Qb2(2) Qb3(7) Q3(3) g(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb(4) Qb3(7) Q3(3) g(6) Q2(5) Qb2(2) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb(4) Qb3(7) Q3(3) Q2(5) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) g(6) Q2(5) Qb2(2) Q3(3) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q2(5) Qb2(2) Q3(3) Qb3(7) g(6) Qb(4) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q2(5) Qb2(2) Q3(3) Qb3(7) Qb(4) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q2(5) Qb2(2) Qb(4) Q3(3) Qb3(7) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q3(3) Qb3(7) g(6) Q2(5) Qb2(2) Qb(4) l(8) lb(9) |  2/Nc
	LRR	|  Q(1) Q3(3) Qb3(7) Qb(4) Q2(5) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb2(2) Q3(3) Qb3(7) g(6) Q2(5) Qb(4) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb3(7) g(6) Q2(5) Qb2(2) Q3(3) Qb(4) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb(4) Q2(5) Qb2(2) Q3(3) Qb3(7) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb(4) Q3(3) Qb3(7) Q2(5) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	nfLLL	|  Q(1) Qb2(2) Q2(5) g(6) Qb3(7) Q3(3) Qb(4) l(8) lb(9) |  nf
}


* Partial: { q(1) qb2(2) , q2(3) qb(4) , q3(5) g(6) qb3(7) ; l(8) lb(9) }

	born { Q(1) Qb2(2) Q2(3) Qb(4) Q3(5) g(6) Qb3(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) Qb2(2) Q3(5) g(6) Qb3(7) Q2(3) Qb(4) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LLL	|  Q(1) g(6) Qb2(2) Q2(3) Qb(4) Qb3(7) Q3(5) l(8) lb(9) |  1
	LLL	|  Q(1) g(6) Qb2(2) Qb3(7) Q3(5) Q2(3) Qb(4) l(8) lb(9) |  1
	LLL	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Q3(5) Qb3(7) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(2) g(6) Q2(3) Qb(4) Qb3(7) Q3(5) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) g(6) Qb3(7) Q3(5) Q2(3) Qb(4) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) Q2(3) g(6) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(2) Q2(3) g(6) Qb(4) Qb3(7) Q3(5) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) Q2(3) Q3(5) g(6) Qb3(7) Qb(4) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) Q2(3) Qb3(7) g(6) Q3(5) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb2(2) Q2(3) Qb(4) g(6) Qb3(7) Q3(5) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) Q2(3) Qb(4) Qb3(7) Q3(5) g(6) l(8) lb(9) |  -2/Nc^2
	LLL	|  Q(1) Qb2(2) Qb3(7) Q3(5) g(6) Q2(3) Qb(4) l(8) lb(9) |  -2/Nc^2
	LLL	|  Q(1) Qb2(2) Qb3(7) Q3(5) Q2(3) g(6) Qb(4) l(8) lb(9) |  1
	LLL	|  Q(1) Qb2(2) Qb3(7) Q3(5) Q2(3) Qb(4) g(6) l(8) lb(9) |  1
	LLL	|  Q(1) Qb3(7) g(6) Q3(5) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(7) g(6) Q3(5) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(4) Qb2(2) Q2(3) g(6) Qb3(7) Q3(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(4) Qb2(2) Q2(3) Qb3(7) Q3(5) g(6) l(8) lb(9) |  -2/Nc^2
	LLL	|  Q(1) Qb(4) Qb3(7) Q3(5) g(6) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(4) Qb3(7) Q3(5) Qb2(2) Q2(3) g(6) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) g(6) Q3(5) Qb2(2) Q2(3) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) g(6) Q3(5) Qb3(7) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) g(6) Qb2(2) Q2(3) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q2(3) Q3(5) g(6) Qb3(7) Qb2(2) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) g(6) Qb3(7) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) g(6) Qb3(7) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(7) g(6) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(7) Qb(4) g(6) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(5) Qb3(7) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(7) Qb2(2) g(6) Q2(3) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(5) Qb3(7) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Q3(5) Qb3(7) Qb2(2) Q2(3) Qb(4) g(6) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) g(6) Q2(3) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) Q2(3) g(6) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) Q2(3) g(6) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) g(6) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(7) g(6) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(7) Qb(4) g(6) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) Q2(3) Qb3(7) g(6) Q3(5) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb2(2) Q2(3) Qb(4) Q3(5) Qb3(7) g(6) l(8) lb(9) |  -2/Nc^2 - 1
	LLR	|  Q(1) Qb2(2) Q3(5) Qb3(7) g(6) Q2(3) Qb(4) l(8) lb(9) |  -2/Nc^2 - 1
	LLR	|  Q(1) Qb3(7) g(6) Qb2(2) Q2(3) Q3(5) Qb(4) l(8) lb(9) |  -1
	LLR	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(7) Q3(5) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb(4) Q3(5) Qb3(7) g(6) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(4) Q3(5) Qb3(7) Qb2(2) Q2(3) g(6) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb(4) Qb2(2) Q2(3) g(6) Q3(5) Qb3(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(4) Qb2(2) Q2(3) Q3(5) Qb3(7) g(6) l(8) lb(9) |  -2/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(2) Qb3(7) g(6) Q3(5) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(2) Qb(4) Qb3(7) Q3(5) g(6) l(8) lb(9) |  -2/Nc^2
	LRL	|  Q(1) Q2(3) Qb3(7) Q3(5) g(6) Qb2(2) Qb(4) l(8) lb(9) |  2/Nc^2
	LRL	|  Q(1) Q3(5) g(6) Q2(3) Qb2(2) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LRL	|  Q(1) Q3(5) Q2(3) g(6) Qb2(2) Qb3(7) Qb(4) l(8) lb(9) |  -1
	LRL	|  Q(1) Q3(5) Qb3(7) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb2(2) Q2(3) g(6) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(7) g(6) Q3(5) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb3(7) Q3(5) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(4) Q2(3) Qb2(2) Qb3(7) Q3(5) g(6) l(8) lb(9) |  -2/Nc^2
	LRL	|  Q(1) Qb(4) Qb3(7) Q3(5) Q2(3) Qb2(2) g(6) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q2(3) Q3(5) Qb3(7) g(6) Qb2(2) Qb(4) l(8) lb(9) |  2/Nc^2
	LRR	|  Q(1) Q2(3) Qb2(2) Q3(5) g(6) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q2(3) Qb2(2) Qb(4) Q3(5) Qb3(7) g(6) l(8) lb(9) |  -2/Nc^2
	LRR	|  Q(1) Q3(5) g(6) Qb3(7) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(7) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(2) Q2(3) g(6) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb2(2) Q3(5) g(6) Qb3(7) Q2(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb(4) Q2(3) Qb2(2) Q3(5) Qb3(7) g(6) l(8) lb(9) |  -2/Nc^2
	LRR	|  Q(1) Qb(4) Q3(5) Qb3(7) Q2(3) Qb2(2) g(6) l(8) lb(9) |  -1/Nc^2
	nfLLL	|  Q(1) g(6) Qb2(2) Q2(3) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) g(6) Qb3(7) Q3(5) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) g(6) Qb3(7) Q3(5) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb2(2) Q2(3) g(6) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(7) Q3(5) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLLL	|  Q(1) Qb3(7) Q3(5) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  nf/Nc
	nfLLL	|  Q(1) Qb3(7) Q3(5) Qb(4) g(6) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLLR	|  Q(1) g(6) Q3(5) Qb3(7) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) g(6) Qb2(2) Q2(3) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) Q3(5) Qb3(7) g(6) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  -nf/Nc
	nfLLR	|  Q(1) Q3(5) Qb3(7) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLLR	|  Q(1) Qb2(2) Q2(3) g(6) Q3(5) Qb3(7) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLLR	|  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(7) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) g(6) Q2(3) Qb2(2) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) g(6) Qb3(7) Q3(5) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Q2(3) Qb2(2) g(6) Qb3(7) Q3(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Q2(3) Qb2(2) Qb3(7) Q3(5) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) Qb3(7) Q3(5) g(6) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLRL	|  Q(1) Qb3(7) Q3(5) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLRL	|  Q(1) Qb3(7) Q3(5) Qb(4) Q2(3) Qb2(2) g(6) l(8) lb(9) |  -nf/Nc
	nfLRR	|  Q(1) Q2(3) Qb2(2) Q3(5) Qb3(7) g(6) Qb(4) l(8) lb(9) |  nf/Nc
}


* Partial: { q(1) qb2(2) , q2(3) qb3(4) , q3(5) g(6) qb(7) ; l(8) lb(9) }

	born { Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
	LLL	|  Q(1) g(6) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) g(6) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(2) g(6) Q2(3) Qb3(4) Q3(5) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) g(6) Qb3(4) Q3(5) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(2) Q2(3) g(6) Qb3(4) Q3(5) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Q2(3) Qb3(4) g(6) Q3(5) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  -2/Nc + Nc
	LLL	|  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Q2(3) Qb(7) g(6) Qb3(4) Q3(5) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb2(2) Q2(3) Qb(7) Qb3(4) Q3(5) g(6) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Qb3(4) Q3(5) g(6) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LLL	|  Q(1) Qb3(4) Q3(5) g(6) Qb(7) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb(7) g(6) Qb2(2) Q2(3) Qb3(4) Q3(5) l(8) lb(9) |  -2/Nc
	LLL	|  Q(1) Qb(7) g(6) Qb3(4) Q3(5) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc
	LLL	|  Q(1) Qb(7) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(6) Q3(5) Qb2(2) Q2(3) Qb3(4) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(6) Q3(5) Qb3(4) Qb2(2) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) g(6) Qb2(2) Q2(3) Q3(5) Qb3(4) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) g(6) Qb3(4) Qb(7) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(4) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) Qb3(4) g(6) Qb(7) Qb2(2) Q2(3) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Q3(5) Qb3(4) Qb2(2) Q2(3) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) g(6) Q2(3) Q3(5) Qb3(4) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) g(6) Q3(5) Qb3(4) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) g(6) Qb3(4) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(4) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(4) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb2(2) Q2(3) Qb(7) Q3(5) Qb3(4) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb2(2) Q3(5) Qb3(4) g(6) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb(7) g(6) Qb2(2) Q2(3) Q3(5) Qb3(4) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb(7) Q3(5) Qb3(4) g(6) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LLR	|  Q(1) Qb(7) Q3(5) Qb3(4) Qb2(2) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LLR	|  Q(1) Qb(7) Qb2(2) Q2(3) g(6) Q3(5) Qb3(4) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(3) Qb2(2) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  -2/Nc
	LRL	|  Q(1) Q2(3) Qb2(2) Qb(7) g(6) Qb3(4) Q3(5) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(3) Qb2(2) Qb(7) Qb3(4) Q3(5) g(6) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Q2(3) Qb3(4) Q3(5) g(6) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb2(2) Qb3(4) Q3(5) g(6) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb3(4) Q3(5) g(6) Q2(3) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb3(4) Q3(5) Q2(3) g(6) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb3(4) Q3(5) Q2(3) Qb2(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb(7) g(6) Q2(3) Qb2(2) Qb3(4) Q3(5) l(8) lb(9) |  -1/Nc
	LRL	|  Q(1) Qb(7) Q2(3) Qb2(2) g(6) Qb3(4) Q3(5) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb(7) Qb3(4) Q3(5) g(6) Q2(3) Qb2(2) l(8) lb(9) |  1/Nc
	LRL	|  Q(1) Qb(7) Qb3(4) Q3(5) Q2(3) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) g(6) Q3(5) Qb3(4) Q2(3) Qb2(2) Qb(7) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q2(3) Qb2(2) Q3(5) g(6) Qb3(4) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q2(3) Qb2(2) Q3(5) Qb3(4) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q2(3) Qb2(2) Qb(7) Q3(5) Qb3(4) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Q3(5) g(6) Qb3(4) Q2(3) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(5) Qb3(4) g(6) Q2(3) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) g(6) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(2) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LRR	|  Q(1) Qb2(2) Q3(5) g(6) Qb3(4) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb2(2) Q3(5) Qb3(4) g(6) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb2(2) Q3(5) Qb3(4) Q2(3) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb3(4) Q2(3) Qb2(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb(7) Q2(3) Qb2(2) Q3(5) Qb3(4) g(6) l(8) lb(9) |  -1/Nc
	LRR	|  Q(1) Qb(7) Q3(5) Qb3(4) Q2(3) Qb2(2) g(6) l(8) lb(9) |  2/Nc
	nfLLL	|  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  nf
}


* Partial: { q(1) qb3(2) , q2(3) qb2(4) , q3(5) g(6) qb(7) ; l(8) lb(9) }

	born { Q(1) Qb3(2) Q2(3) Qb2(4) Q3(5) g(6) Qb(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) Qb3(2) Q3(5) g(6) Qb(7) Q2(3) Qb2(4) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LLL	|  Q(1) g(6) Qb3(2) Q3(5) Qb2(4) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) g(6) Qb3(2) Q3(5) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) g(6) Qb3(2) Qb2(4) Q2(3) Q3(5) Qb(7) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(4) Q2(3) Qb3(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(4) Q2(3) Qb(7) g(6) Qb3(2) Q3(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb2(4) Q2(3) Qb(7) Qb3(2) Q3(5) g(6) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(2) g(6) Q3(5) Qb2(4) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(2) g(6) Q3(5) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(2) Q3(5) g(6) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) Qb3(2) Q3(5) g(6) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(2) Q3(5) Q2(3) Qb2(4) g(6) Qb(7) l(8) lb(9) |  1 - 1/Nc^2
	LLL	|  Q(1) Qb3(2) Q3(5) Qb2(4) Q2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(2) Q3(5) Qb(7) g(6) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(2) Qb2(4) Q2(3) g(6) Q3(5) Qb(7) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb3(2) Qb2(4) Q2(3) Q3(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb3(2) Qb2(4) Q2(3) Q3(5) Qb(7) g(6) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(7) g(6) Qb2(4) Q2(3) Qb3(2) Q3(5) l(8) lb(9) |  2/Nc^2
	LLL	|  Q(1) Qb(7) g(6) Qb3(2) Q3(5) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(7) Qb2(4) Q2(3) g(6) Qb3(2) Q3(5) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(7) Qb2(4) Q2(3) Qb3(2) Q3(5) g(6) l(8) lb(9) |  -2/Nc^2
	LLL	|  Q(1) Qb(7) Qb2(4) Qb3(2) Q3(5) Q2(3) g(6) l(8) lb(9) |  -1/Nc^2
	LLL	|  Q(1) Qb(7) Qb3(2) Q3(5) g(6) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLL	|  Q(1) Qb(7) Qb3(2) Q3(5) Qb2(4) Q2(3) g(6) l(8) lb(9) |  -2/Nc^2
	LLR	|  Q(1) g(6) Q3(5) Qb2(4) Q2(3) Qb3(2) Qb(7) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) g(6) Q3(5) Qb3(2) Qb2(4) Q2(3) Qb(7) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) g(6) Q3(5) Qb3(2) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q2(3) Qb3(2) Q3(5) g(6) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) g(6) Qb3(2) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) g(6) Qb3(2) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(2) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(2) Qb(7) g(6) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(2) g(6) Qb(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(2) Q2(3) Qb2(4) g(6) Qb(7) l(8) lb(9) |  1 - 1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(2) Qb2(4) Q2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Q3(5) Qb3(2) Qb(7) g(6) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(4) Q2(3) Q3(5) g(6) Qb3(2) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(2) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(4) Q2(3) Qb3(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb2(4) Q2(3) Qb(7) Q3(5) Qb3(2) g(6) l(8) lb(9) |  -1/Nc^2
	LLR	|  Q(1) Qb3(2) Q3(5) g(6) Qb2(4) Q2(3) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb3(2) Qb2(4) Q2(3) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(7) g(6) Qb2(4) Q2(3) Q3(5) Qb3(2) l(8) lb(9) |  2/Nc^2
	LLR	|  Q(1) Qb(7) Q3(5) Qb3(2) g(6) Qb2(4) Q2(3) l(8) lb(9) |  1/Nc^2
	LLR	|  Q(1) Qb(7) Q3(5) Qb3(2) Qb2(4) Q2(3) g(6) l(8) lb(9) |  -2/Nc^2
	LLR	|  Q(1) Qb(7) Qb2(4) Q2(3) g(6) Q3(5) Qb3(2) l(8) lb(9) |  2/Nc^2
	LLR	|  Q(1) Qb(7) Qb2(4) Q2(3) Q3(5) Qb3(2) g(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) g(6) Qb3(2) Q3(5) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(4) Qb3(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc^2 + 1
	LRL	|  Q(1) Q2(3) Qb2(4) Qb(7) g(6) Qb3(2) Q3(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Q2(3) Qb2(4) Qb(7) Qb3(2) Q3(5) g(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Q2(3) Qb3(2) Q3(5) g(6) Qb2(4) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Q2(3) Qb3(2) Q3(5) Qb2(4) g(6) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Q3(5) g(6) Qb2(4) Q2(3) Qb3(2) Qb(7) l(8) lb(9) |  1 - 1/Nc^2
	LRL	|  Q(1) Qb2(4) Q2(3) g(6) Qb(7) Qb3(2) Q3(5) l(8) lb(9) |  1 - 1/Nc^2
	LRL	|  Q(1) Qb2(4) Q2(3) Qb3(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb2(4) Qb3(2) Q3(5) g(6) Q2(3) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb2(4) Qb3(2) Q3(5) Q2(3) g(6) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) g(6) Q2(3) Qb2(4) Q3(5) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(2) g(6) Q3(5) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(2) Q3(5) g(6) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) g(6) Qb2(4) Q2(3) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) Q2(3) g(6) Qb2(4) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) Q2(3) Qb2(4) g(6) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) Q2(3) Qb2(4) Qb(7) g(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb3(2) Q3(5) Qb2(4) g(6) Q2(3) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) Qb2(4) Q2(3) g(6) Qb(7) l(8) lb(9) |  1
	LRL	|  Q(1) Qb3(2) Q3(5) Qb(7) Q2(3) Qb2(4) g(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(7) g(6) Q2(3) Qb2(4) Qb3(2) Q3(5) l(8) lb(9) |  1/Nc^2
	LRL	|  Q(1) Qb(7) Q2(3) Qb2(4) Qb3(2) Q3(5) g(6) l(8) lb(9) |  -1/Nc^2
	LRL	|  Q(1) Qb(7) Qb3(2) Q3(5) Q2(3) Qb2(4) g(6) l(8) lb(9) |  -3/Nc^2
	LRR	|  Q(1) g(6) Q3(5) Qb3(2) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q2(3) Qb2(4) Q3(5) g(6) Qb3(2) Qb(7) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q2(3) Qb2(4) Q3(5) Qb3(2) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Q2(3) Qb2(4) Qb(7) Q3(5) Qb3(2) g(6) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(5) g(6) Q2(3) Qb2(4) Qb3(2) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(2) Q2(3) Qb2(4) Qb(7) g(6) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Q3(5) Qb3(2) Qb(7) Q2(3) Qb2(4) g(6) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb2(4) Q2(3) g(6) Q3(5) Qb3(2) Qb(7) l(8) lb(9) |  1/Nc^2 - 1
	LRR	|  Q(1) Qb3(2) Q2(3) Qb2(4) Q3(5) g(6) Qb(7) l(8) lb(9) |  1/Nc^2
	LRR	|  Q(1) Qb3(2) Q3(5) Q2(3) Qb2(4) g(6) Qb(7) l(8) lb(9) |  -1/Nc^2
	LRR	|  Q(1) Qb(7) Q3(5) Qb3(2) Q2(3) Qb2(4) g(6) l(8) lb(9) |  -3/Nc^2
	nfLLL	|  Q(1) Qb2(4) Q2(3) Qb3(2) Q3(5) g(6) Qb(7) l(8) lb(9) |  -nf/Nc
	nfLRL	|  Q(1) Qb3(2) Q3(5) g(6) Q2(3) Qb2(4) Qb(7) l(8) lb(9) |  nf/Nc
	nfLRL	|  Q(1) Qb3(2) Q3(5) Q2(3) g(6) Qb2(4) Qb(7) l(8) lb(9) |  nf/Nc
	nfLRL	|  Q(1) Qb3(2) Q3(5) Q2(3) Qb2(4) g(6) Qb(7) l(8) lb(9) |  nf/Nc
}




==> anc/partials_2g4q.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4)  ,  g(5) g(6) }

	loop { 
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(5) g(6) Qb(2) |  1/Nc
	LL |  Q(1) g(5) g(6) Qb(2) Qb2(4) Q2(3) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(6) |  2/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(5) g(6) |  1/Nc
	LL |  Q(1) Q2(3) g(5) g(6) Qb2(4) Qb(2) |  1/Nc
	LR |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) |  1/Nc
	LL |  Q(1) Qb(2) g(5) g(6) Qb2(4) Q2(3) |  2/Nc
	LR |  Q(1) Qb2(4) g(5) g(6) Q2(3) Qb(2) |  -1/Nc
	LL |  Q(1) g(5) g(6) Q2(3) Qb2(4) Qb(2) |  1/Nc
	LR |  Q(1) Qb(2) g(5) g(6) Q2(3) Qb2(4) |  1/Nc
	LR |  Q(1) g(5) Qb(2) g(6) Q2(3) Qb2(4) |  -1/Nc
	LR |  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2) |  -2/Nc
	LR |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(6) Qb2(4) g(5) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2) |  2/Nc
	LL |  Q(1) g(5) Qb(2) Qb2(4) Q2(3) g(6) |  1/Nc
	LL |  Q(1) g(6) g(5) Qb(2) Qb2(4) Q2(3) |  1/Nc
	LR |  Q(1) g(6) Qb(2) Q2(3) Qb2(4) g(5) |  -1/Nc
	LR |  Q(1) Qb(2) g(6) Q2(3) Qb2(4) g(5) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(5) |  3/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(6) g(5) |  2/Nc
	LL |  Q(1) Q2(3) g(5) Qb2(4) g(6) Qb(2) |  1/Nc
	LR |  Q(1) g(5) Qb2(4) Q2(3) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) Qb(2) g(5) Qb2(4) Q2(3) g(6) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) g(5) Qb2(4) Q2(3) |  1/Nc
	LL |  Q(1) Qb(2) g(6) g(5) Qb2(4) Q2(3) |  1/Nc
	LR |  Q(1) Qb2(4) g(5) Q2(3) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(6) |  -2/Nc
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) |  nf/Nc^2
	LR |  Q(1) Qb2(4) Q2(3) g(5) Qb(2) g(6) |  -2/Nc
	nfLL |  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(5) Qb(2) |  2*nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2) |  nf/Nc^2
	LL |  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(5) |  2/Nc
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) g(6) g(5) Q2(3) Qb2(4) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(5) Qb(2) g(6) |  -nf/Nc^2
	nfLL |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) |  2*nf/Nc^2
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) Qb(2) g(5) |  -nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) Qb(2) g(5) |  nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) Qb(2) g(6) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(5) g(6) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(6) g(5) |  nf/Nc^2
}

* Partial: { q(1) qb2(2) , q2(3) qb(4)  ,  g(5) g(6) }

	loop { 
	LL |  Q(1) Qb2(2) Q2(3) g(5) g(6) Qb(4) |  1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(5) g(6) |  1
	LL |  Q(1) g(5) g(6) Qb2(2) Q2(3) Qb(4) |  1
	LL |  Q(1) Qb2(2) g(5) g(6) Q2(3) Qb(4) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(5) Qb(4) g(6) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(5) Qb(4) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) Qb(4) g(5) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) Qb(4) g(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) Qb(4) g(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(6) g(5) |  1
	LL |  Q(1) g(5) Qb2(2) g(6) Q2(3) Qb(4) |  1
	LL |  Q(1) g(5) Qb2(2) Q2(3) g(6) Qb(4) |  1
	LL |  Q(1) g(5) Qb2(2) Q2(3) Qb(4) g(6) |  1
	LL |  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4) |  1
	LL |  Q(1) Qb2(2) g(5) Q2(3) g(6) Qb(4) |  1
	LL |  Q(1) Qb2(2) g(5) Q2(3) Qb(4) g(6) |  1
	LL |  Q(1) g(6) Qb2(2) g(5) Q2(3) Qb(4) |  1
	LL |  Q(1) Qb2(2) g(6) g(5) Q2(3) Qb(4) |  1
	nfLL |  Q(1) Qb2(2) Q2(3) g(5) g(6) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(5) g(6) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb2(2) Q2(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) Q2(3) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) Q2(3) Qb2(2) g(5) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) Qb2(2) Q2(3) g(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(3) Qb2(2) g(6) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) g(5) Q2(3) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb(4) Qb2(2) Q2(3) |  nf/Nc
	nfLL |  Q(1) g(6) g(5) Qb(4) Qb2(2) Q2(3) |  nf/Nc
}

* Partial: { q(1) g(2) g(3) qb(4)  ,  q2(5) qb2(6) }


	born { Q(1) g(2) g(3) Qb(4)   Q2(5) Qb2(6)  | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(5) Qb2(6) g(2) g(3) Qb(4) |  1
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(6) Qb(4) |  1
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(6) Qb(4) |  1
	LL |  Q(1) Qb2(6) Q2(5) Qb(4) g(3) g(2) |  1/Nc^2
	LR |  Q(1) Q2(5) Qb2(6) Qb(4) g(3) g(2) |  1/Nc^2
	LR |  Q(1) Q2(5) g(2) Qb2(6) g(3) Qb(4) |  1
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(6) Qb(4) |  1
	LR |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4) |  1
	LR |  Q(1) Qb2(6) Q2(5) g(2) g(3) Qb(4) |  1
	LL |  Q(1) Qb(4) Qb2(6) Q2(5) g(2) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(6) g(2) g(3) |  -1/Nc^2
	LR |  Q(1) g(2) g(3) Qb2(6) Q2(5) Qb(4) |  1/Nc^2
	LL |  Q(1) Qb(4) g(2) g(3) Qb2(6) Q2(5) |  -1/Nc^2
	LR |  Q(1) Qb2(6) g(2) g(3) Q2(5) Qb(4) |  1
	LR |  Q(1) Qb(4) g(2) g(3) Q2(5) Qb2(6) |  -1/Nc^2
	LR |  Q(1) g(3) Qb2(6) Q2(5) g(2) Qb(4) |  1 - 1/Nc^2
	LL |  Q(1) Q2(5) Qb2(6) g(3) g(2) Qb(4) |  1/Nc^2 - 1
	LR |  Q(1) Qb(4) g(3) Q2(5) Qb2(6) g(2) |  1/Nc^2
	LL |  Q(1) Qb(4) Qb2(6) Q2(5) g(3) g(2) |  -2/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(6) g(3) g(2) |  -1/Nc^2
	LR |  Q(1) g(2) Qb2(6) g(3) Q2(5) Qb(4) |  1
	LR |  Q(1) g(2) Qb2(6) Q2(5) g(3) Qb(4) |  1
	LL |  Q(1) Qb(4) g(2) Qb2(6) Q2(5) g(3) |  1/Nc^2
	LL |  Q(1) Qb(4) g(3) g(2) Qb2(6) Q2(5) |  -1/Nc^2
	LR |  Q(1) Qb2(6) g(2) Q2(5) g(3) Qb(4) |  1
	LL |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4) |  1 - 1/Nc^2
	LR |  Q(1) Qb(4) g(2) Q2(5) Qb2(6) g(3) |  1/Nc^2
	nfLL |  Q(1) Qb2(6) Q2(5) g(2) g(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(6) g(2) g(3) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(3) Qb2(6) Q2(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) g(3) Q2(5) Qb2(6) Qb(4) |  nf/(2*Nc)
	LR |  Q(1) Qb2(6) Q2(5) g(2) Qb(4) g(3) |  1 - 1/Nc^2
	nfLL |  Q(1) g(3) Qb2(6) Q2(5) g(2) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(3) Q2(5) Qb2(6) g(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) Q2(5) g(3) g(2) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(6) g(3) g(2) Qb(4) |  -nf/(2*Nc)
	LL |  Q(1) Qb(4) Qb2(6) g(3) Q2(5) g(2) |  -1/Nc^2
	nfLL |  Q(1) g(2) Qb2(6) Q2(5) g(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(3) g(2) Qb2(6) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(3) g(2) Q2(5) Qb2(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) g(3) Q2(5) g(2) Qb(4) |  -nf/Nc
}

* Partial: { q(1) g(2) g(3) qb2(4)  ,  q2(5) qb(6) }


	born { Q(1) g(2) g(3) Qb2(4)   Q2(5) Qb(6)  | (1) }
	loop { 
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(4) Qb(6) |  -1/Nc
	LL |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6) |  Nc - 1/Nc
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(4) Qb(6) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) g(2) Qb(6) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) g(2) Qb(6) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) g(2) Qb(6) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) Qb(6) g(2) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) Qb(6) g(2) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) Qb(6) g(3) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) Qb(6) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) Qb(6) g(3) g(2) |  -1/Nc
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(4) Qb(6) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) g(2) Q2(5) Qb(6) |  -1/Nc
	LR |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6) |  -1/Nc
	LR |  Q(1) Qb(6) Q2(5) Qb2(4) g(3) g(2) |  -1/Nc
	nfLL |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6) |  nf
}

* Partial: { q(1) g(2) qb(3) , q2(4) g(5) qb2(6) }


	born { Q(1) g(2) Qb(3) Q2(4) g(5) Qb2(6)  | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(4) Qb2(6) g(2) g(5) Qb(3) |  -1
	LR |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3) |  -1
	LR |  Q(1) Q2(4) Qb2(6) g(2) Qb(3) g(5) |  -1
	LR |  Q(1) g(5) Q2(4) Qb2(6) g(2) Qb(3) |  -1
	LR |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3) |  -1
	LL |  Q(1) Qb2(6) g(5) Q2(4) Qb(3) g(2) |  1/Nc^2
	LR |  Q(1) Q2(4) g(5) Qb2(6) Qb(3) g(2) |  -1/Nc^2
	LR |  Q(1) Q2(4) g(2) Qb2(6) g(5) Qb(3) |  -1
	LR |  Q(1) Q2(4) g(2) Qb2(6) Qb(3) g(5) |  -1
	LR |  Q(1) g(5) Q2(4) g(2) Qb2(6) Qb(3) |  -1
	LR |  Q(1) g(2) Q2(4) Qb2(6) g(5) Qb(3) |  -1
	LR |  Q(1) g(2) Q2(4) Qb2(6) Qb(3) g(5) |  -1
	LR |  Q(1) g(5) g(2) Q2(4) Qb2(6) Qb(3) |  -1
	LL |  Q(1) g(2) g(5) Qb(3) Qb2(6) Q2(4) |  1
	LL |  Q(1) Q2(4) g(2) g(5) Qb2(6) Qb(3) |  1
	LR |  Q(1) g(2) g(5) Qb2(6) Q2(4) Qb(3) |  1/Nc^2
	LL |  Q(1) Qb(3) g(2) g(5) Qb2(6) Q2(4) |  1/Nc^2
	LR |  Q(1) Qb2(6) g(2) g(5) Q2(4) Qb(3) |  -1
	LL |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3) |  1/Nc^2
	LR |  Q(1) Qb(3) g(2) g(5) Q2(4) Qb2(6) |  1/Nc^2
	LR |  Q(1) g(2) Qb(3) g(5) Q2(4) Qb2(6) |  -1
	LR |  Q(1) Qb2(6) g(5) Q2(4) g(2) Qb(3) |  -1
	LR |  Q(1) Qb2(6) Q2(4) g(5) g(2) Qb(3) |  1/Nc^2
	LL |  Q(1) Q2(4) g(5) Qb2(6) g(2) Qb(3) |  1
	LL |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3) |  1/Nc^2
	LL |  Q(1) g(2) Qb(3) Qb2(6) Q2(4) g(5) |  1
	LL |  Q(1) g(5) g(2) Qb(3) Qb2(6) Q2(4) |  1
	LL |  Q(1) Qb(3) Qb2(6) Q2(4) g(5) g(2) |  1/Nc^2
	LR |  Q(1) Qb(3) Q2(4) Qb2(6) g(5) g(2) |  1/Nc^2
	nfLL |  Q(1) Qb2(6) Q2(4) g(2) g(5) Qb(3) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(4) Qb2(6) g(2) g(5) Qb(3) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(5) Qb2(6) Q2(4) Qb(3) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) Qb2(6) Q2(4) g(2) Qb(3) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(4) Qb2(6) g(2) Qb(3) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) Q2(4) g(5) g(2) Qb(3) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3) |  -nf/(2*Nc)
	nfLL |  Q(1) g(2) Qb2(6) Q2(4) g(5) Qb(3) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(2) Qb2(6) Q2(4) Qb(3) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(4) Qb2(6) g(5) Qb(3) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) g(2) Q2(4) Qb2(6) Qb(3) |  nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(4) Qb2(6) Qb(3) g(2) |  -nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) g(5) Qb(3) g(2) |  nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) Qb(3) g(2) g(5) |  nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) Qb(3) g(5) g(2) |  nf/Nc
}

* Partial: { q(1) g(2) qb2(3) , q2(4) g(5) qb(6) }


	born { Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6)  | (1) }
	loop { 
	LL |  Q(1) Qb2(3) Q2(4) g(2) g(5) Qb(6) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(2) g(5) Qb(6) |  1/Nc
	LL |  Q(1) g(2) g(5) Qb2(3) Q2(4) Qb(6) |  1/Nc
	LR |  Q(1) g(2) g(5) Q2(4) Qb2(3) Qb(6) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) g(5) g(2) Qb(6) |  1/Nc
	LR |  Q(1) Q2(4) g(5) Qb2(3) g(2) Qb(6) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(5) g(2) Qb(6) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) g(5) Qb(6) g(2) |  1/Nc
	LR |  Q(1) Q2(4) g(5) Qb2(3) Qb(6) g(2) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(5) Qb(6) g(2) |  1/Nc
	LL |  Q(1) g(2) Qb2(3) g(5) Q2(4) Qb(6) |  1/Nc
	LR |  Q(1) Q2(4) g(2) Qb2(3) Qb(6) g(5) |  1/Nc
	LR |  Q(1) g(5) Q2(4) g(2) Qb2(3) Qb(6) |  1/Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6) |  Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) Qb(6) g(5) |  1/Nc
	LL |  Q(1) g(5) g(2) Qb2(3) Q2(4) Qb(6) |  1/Nc
	LL |  Q(1) Qb2(3) g(2) Q2(4) g(5) Qb(6) |  1/Nc
	LR |  Q(1) g(2) Q2(4) Qb2(3) Qb(6) g(5) |  1/Nc
	LR |  Q(1) g(5) g(2) Q2(4) Qb2(3) Qb(6) |  1/Nc
	LR |  Q(1) Qb(6) g(5) Q2(4) Qb2(3) g(2) |  -1/Nc
	LR |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6) |  -1/Nc
	nfLL |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6) |  nf
}



==> anc/partials_2g4q2l.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4)  ,  g(5) g(6) ; l(7) lb(8) }

	loop { 
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(5) g(6) Qb(2)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(5) g(6) Qb(2) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(6)  l(7) lb(8) |  2/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(5) g(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Q2(3) g(5) g(6) Qb2(4) Qb(2)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(2) g(5) g(6) Qb2(4) Q2(3)  l(7) lb(8) |  2/Nc
	LR |  Q(1) Qb2(4) g(5) g(6) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(5) g(6) Q2(3) Qb2(4) Qb(2)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(2) g(5) g(6) Q2(3) Qb2(4)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(5) Qb(2) g(6) Q2(3) Qb2(4)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2)  l(7) lb(8) |  -2/Nc
	LR |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Q2(3) g(6) Qb2(4) g(5) Qb(2)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2)  l(7) lb(8) |  2/Nc
	LL |  Q(1) g(5) Qb(2) Qb2(4) Q2(3) g(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(6) g(5) Qb(2) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(6) Qb(2) Q2(3) Qb2(4) g(5)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Qb(2) g(6) Q2(3) Qb2(4) g(5)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(5)  l(7) lb(8) |  3/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(6) g(5)  l(7) lb(8) |  2/Nc
	LL |  Q(1) Q2(3) g(5) Qb2(4) g(6) Qb(2)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(5) Qb2(4) Q2(3) g(6) Qb(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb(2) g(5) Qb2(4) Q2(3) g(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) g(5) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(2) g(6) g(5) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb2(4) g(5) Q2(3) g(6) Qb(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(6)  l(7) lb(8) |  -2/Nc
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2)  l(7) lb(8) |  nf/Nc^2
	nfLL |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  nf/Nc^2
	LR |  Q(1) Qb2(4) Q2(3) g(5) Qb(2) g(6)  l(7) lb(8) |  -2/Nc
	nfLL |  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2)  l(7) lb(8) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(5) Qb(2)  l(7) lb(8) |  2*nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2)  l(7) lb(8) |  nf/Nc^2
	LL |  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(5)  l(7) lb(8) |  2/Nc
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2)  l(7) lb(8) |  -nf/Nc^2
	nfLR |  Q(1) g(6) g(5) Q2(3) Qb2(4) Qb(2)  l(7) lb(8) |  -nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(5) Qb(2) g(6)  l(7) lb(8) |  -nf/Nc^2
	nfLL |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2)  l(7) lb(8) |  2*nf/Nc^2
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) Qb(2) g(5)  l(7) lb(8) |  -nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) Qb(2) g(5)  l(7) lb(8) |  nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) Qb(2) g(6)  l(7) lb(8) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(5) g(6)  l(7) lb(8) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(6) g(5)  l(7) lb(8) |  nf/Nc^2
}

* Partial: { q(1) qb2(2) , q2(3) qb(4)  ,  g(5) g(6) ; l(7) lb(8) }

	loop { 
	LL |  Q(1) Qb2(2) Q2(3) g(5) g(6) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(5) g(6)  l(7) lb(8) |  1
	LL |  Q(1) g(5) g(6) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(5) g(6) Q2(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(5) Qb(4) g(6)  l(7) lb(8) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(5) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) Qb(4) g(5)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) Qb(4) g(5)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) Qb(4) g(5)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(6) g(5)  l(7) lb(8) |  1
	LL |  Q(1) g(5) Qb2(2) g(6) Q2(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) g(5) Qb2(2) Q2(3) g(6) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) g(5) Qb2(2) Q2(3) Qb(4) g(6)  l(7) lb(8) |  1
	LL |  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(5) Q2(3) g(6) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(5) Q2(3) Qb(4) g(6)  l(7) lb(8) |  1
	LL |  Q(1) g(6) Qb2(2) g(5) Q2(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(2) g(6) g(5) Q2(3) Qb(4)  l(7) lb(8) |  1
	nfLL |  Q(1) Qb2(2) Q2(3) g(5) g(6) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(5) g(6) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) Q2(3) Qb2(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) Q2(3) Qb2(2) g(5) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(6) g(5) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) Qb2(2) Q2(3) g(6) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLL |  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(3) Qb2(2) g(6) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) g(5) Q2(3) Qb2(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb(4) Qb2(2) Q2(3)  l(7) lb(8) |  nf/Nc
	nfLL |  Q(1) g(6) g(5) Qb(4) Qb2(2) Q2(3)  l(7) lb(8) |  nf/Nc
}

* Partial: { q(1) g(2) g(3) qb(4)  ,  q2(5) qb2(6) ; l(7) lb(8) }


	born { Q(1) g(2) g(3) Qb(4)   Q2(5) Qb2(6)   l(7) lb(8) | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(5) Qb2(6) g(2) g(3) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(6) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(6) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(6) Q2(5) Qb(4) g(3) g(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Q2(5) Qb2(6) Qb(4) g(3) g(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Q2(5) g(2) Qb2(6) g(3) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(6) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) Qb2(6) Q2(5) g(2) g(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb(4) Qb2(6) Q2(5) g(2) g(3)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(6) g(2) g(3)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) g(2) g(3) Qb2(6) Q2(5) Qb(4)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Qb(4) g(2) g(3) Qb2(6) Q2(5)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) Qb2(6) g(2) g(3) Q2(5) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) Qb(4) g(2) g(3) Q2(5) Qb2(6)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) g(3) Qb2(6) Q2(5) g(2) Qb(4)  l(7) lb(8) |  1 - 1/Nc^2
	LL |  Q(1) Q2(5) Qb2(6) g(3) g(2) Qb(4)  l(7) lb(8) |  1/Nc^2 - 1
	LR |  Q(1) Qb(4) g(3) Q2(5) Qb2(6) g(2)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Qb(4) Qb2(6) Q2(5) g(3) g(2)  l(7) lb(8) |  -2/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(6) g(3) g(2)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) g(2) Qb2(6) g(3) Q2(5) Qb(4)  l(7) lb(8) |  1
	LR |  Q(1) g(2) Qb2(6) Q2(5) g(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb(4) g(2) Qb2(6) Q2(5) g(3)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Qb(4) g(3) g(2) Qb2(6) Q2(5)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) Qb2(6) g(2) Q2(5) g(3) Qb(4)  l(7) lb(8) |  1
	LL |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4)  l(7) lb(8) |  1 - 1/Nc^2
	LR |  Q(1) Qb(4) g(2) Q2(5) Qb2(6) g(3)  l(7) lb(8) |  1/Nc^2
	nfLL |  Q(1) Qb2(6) Q2(5) g(2) g(3) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(6) g(2) g(3) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(3) Qb2(6) Q2(5) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) g(3) Q2(5) Qb2(6) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	LR |  Q(1) Qb2(6) Q2(5) g(2) Qb(4) g(3)  l(7) lb(8) |  1 - 1/Nc^2
	nfLL |  Q(1) g(3) Qb2(6) Q2(5) g(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(3) Q2(5) Qb2(6) g(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) Q2(5) g(3) g(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(6) g(3) g(2) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	LL |  Q(1) Qb(4) Qb2(6) g(3) Q2(5) g(2)  l(7) lb(8) |  -1/Nc^2
	nfLL |  Q(1) g(2) Qb2(6) Q2(5) g(3) Qb(4)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(3) g(2) Qb2(6) Q2(5) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(5) Qb2(6) g(3) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(3) g(2) Q2(5) Qb2(6) Qb(4)  l(7) lb(8) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) g(3) Q2(5) g(2) Qb(4)  l(7) lb(8) |  -nf/Nc
}

* Partial: { q(1) g(2) g(3) qb2(4)  ,  q2(5) qb(6) ; l(7) lb(8) }


	born { Q(1) g(2) g(3) Qb2(4)   Q2(5) Qb(6)   l(7) lb(8) | (1) }
	loop { 
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(4) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6)  l(7) lb(8) |  Nc - 1/Nc
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(4) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) g(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) g(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) g(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) Qb(6) g(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) Qb(6) g(2)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) Qb(6) g(3) g(2)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) Qb(6) g(2)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) Qb(6) g(3) g(2)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(4) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) g(2) Q2(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Qb(6) Q2(5) Qb2(4) g(3) g(2)  l(7) lb(8) |  -1/Nc
	nfLL |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(6)  l(7) lb(8) |  nf
}

* Partial: { q(1) g(2) qb(3) , q2(4) g(5) qb2(6) ; l(7) lb(8) }


	born { Q(1) g(2) Qb(3) Q2(4) g(5) Qb2(6)   l(7) lb(8) | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(4) Qb2(6) g(2) g(5) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) Q2(4) Qb2(6) g(2) Qb(3) g(5)  l(7) lb(8) |  -1
	LR |  Q(1) g(5) Q2(4) Qb2(6) g(2) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3)  l(7) lb(8) |  -1
	LL |  Q(1) Qb2(6) g(5) Q2(4) Qb(3) g(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Q2(4) g(5) Qb2(6) Qb(3) g(2)  l(7) lb(8) |  -1/Nc^2
	LR |  Q(1) Q2(4) g(2) Qb2(6) g(5) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) Q2(4) g(2) Qb2(6) Qb(3) g(5)  l(7) lb(8) |  -1
	LR |  Q(1) g(5) Q2(4) g(2) Qb2(6) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) g(2) Q2(4) Qb2(6) g(5) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) g(2) Q2(4) Qb2(6) Qb(3) g(5)  l(7) lb(8) |  -1
	LR |  Q(1) g(5) g(2) Q2(4) Qb2(6) Qb(3)  l(7) lb(8) |  -1
	LL |  Q(1) g(2) g(5) Qb(3) Qb2(6) Q2(4)  l(7) lb(8) |  1
	LL |  Q(1) Q2(4) g(2) g(5) Qb2(6) Qb(3)  l(7) lb(8) |  1
	LR |  Q(1) g(2) g(5) Qb2(6) Q2(4) Qb(3)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Qb(3) g(2) g(5) Qb2(6) Q2(4)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Qb2(6) g(2) g(5) Q2(4) Qb(3)  l(7) lb(8) |  -1
	LL |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Qb(3) g(2) g(5) Q2(4) Qb2(6)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) g(2) Qb(3) g(5) Q2(4) Qb2(6)  l(7) lb(8) |  -1
	LR |  Q(1) Qb2(6) g(5) Q2(4) g(2) Qb(3)  l(7) lb(8) |  -1
	LR |  Q(1) Qb2(6) Q2(4) g(5) g(2) Qb(3)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Q2(4) g(5) Qb2(6) g(2) Qb(3)  l(7) lb(8) |  1
	LL |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) g(2) Qb(3) Qb2(6) Q2(4) g(5)  l(7) lb(8) |  1
	LL |  Q(1) g(5) g(2) Qb(3) Qb2(6) Q2(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb(3) Qb2(6) Q2(4) g(5) g(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Qb(3) Q2(4) Qb2(6) g(5) g(2)  l(7) lb(8) |  1/Nc^2
	nfLL |  Q(1) Qb2(6) Q2(4) g(2) g(5) Qb(3)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(4) Qb2(6) g(2) g(5) Qb(3)  l(7) lb(8) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(5) Qb2(6) Q2(4) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) g(5) Q2(4) Qb2(6) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) Qb2(6) Q2(4) g(2) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(4) Qb2(6) g(2) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(6) Q2(4) g(5) g(2) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(4) Qb2(6) g(5) g(2) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(2) Qb2(6) Q2(4) g(5) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLL |  Q(1) g(5) g(2) Qb2(6) Q2(4) Qb(3)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(4) Qb2(6) g(5) Qb(3)  l(7) lb(8) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) g(2) Q2(4) Qb2(6) Qb(3)  l(7) lb(8) |  nf/(2*Nc)
	nfLR |  Q(1) g(5) Q2(4) Qb2(6) Qb(3) g(2)  l(7) lb(8) |  -nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) g(5) Qb(3) g(2)  l(7) lb(8) |  nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) Qb(3) g(2) g(5)  l(7) lb(8) |  nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(4) Qb(3) g(5) g(2)  l(7) lb(8) |  nf/Nc
}

* Partial: { q(1) g(2) qb2(3) , q2(4) g(5) qb(6) ; l(7) lb(8) }


	born { Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6)   l(7) lb(8) | (1) }
	loop { 
	LL |  Q(1) Qb2(3) Q2(4) g(2) g(5) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(2) g(5) Qb(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(2) g(5) Qb2(3) Q2(4) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(2) g(5) Q2(4) Qb2(3) Qb(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) g(5) g(2) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) g(5) Qb2(3) g(2) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(5) g(2) Qb(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb2(3) Q2(4) g(5) Qb(6) g(2)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) g(5) Qb2(3) Qb(6) g(2)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) Qb2(3) g(5) Qb(6) g(2)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(2) Qb2(3) g(5) Q2(4) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Q2(4) g(2) Qb2(3) Qb(6) g(5)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(5) Q2(4) g(2) Qb2(3) Qb(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6)  l(7) lb(8) |  Nc
	LL |  Q(1) g(2) Qb2(3) Q2(4) Qb(6) g(5)  l(7) lb(8) |  1/Nc
	LL |  Q(1) g(5) g(2) Qb2(3) Q2(4) Qb(6)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb2(3) g(2) Q2(4) g(5) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(2) Q2(4) Qb2(3) Qb(6) g(5)  l(7) lb(8) |  1/Nc
	LR |  Q(1) g(5) g(2) Q2(4) Qb2(3) Qb(6)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(6) g(5) Q2(4) Qb2(3) g(2)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6)  l(7) lb(8) |  -1/Nc
	nfLL |  Q(1) g(2) Qb2(3) Q2(4) g(5) Qb(6)  l(7) lb(8) |  nf
}

* Partial: { q(1) qb(2) , q2(3) g(4) g(5) qb2(6) ; l(7) lb(8) }


	born { Q(1) Qb(2) Q2(3) g(4) g(5) Qb2(6)   l(7) lb(8) | (-1/Nc) }
	loop { 
	LR |  Q(1) Q2(3) g(4) g(5) Qb2(6) Qb(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) Q2(3) Qb2(6) g(5) g(4) Qb(2)  l(7) lb(8) |  1
	LR |  Q(1) Q2(3) Qb2(6) g(5) Qb(2) g(4)  l(7) lb(8) |  1
	LR |  Q(1) Q2(3) Qb2(6) Qb(2) g(5) g(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb2(6) g(5) g(4) Q2(3) Qb(2)  l(7) lb(8) |  1/Nc^2
	LR |  Q(1) g(4) Q2(3) Qb2(6) g(5) Qb(2)  l(7) lb(8) |  1
	LR |  Q(1) g(4) Q2(3) Qb2(6) Qb(2) g(5)  l(7) lb(8) |  1
	LR |  Q(1) g(5) g(4) Q2(3) Qb2(6) Qb(2)  l(7) lb(8) |  1
	LR |  Q(1) Qb2(6) Q2(3) g(4) g(5) Qb(2)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Qb(2) Qb2(6) Q2(3) g(4) g(5)  l(7) lb(8) |  -1
	LR |  Q(1) Qb(2) Q2(3) Qb2(6) g(4) g(5)  l(7) lb(8) |  -1
	LL |  Q(1) Qb(2) g(4) g(5) Qb2(6) Q2(3)  l(7) lb(8) |  -1
	LR |  Q(1) Qb(2) g(4) g(5) Q2(3) Qb2(6)  l(7) lb(8) |  -1
	LL |  Q(1) g(4) Qb(2) g(5) Qb2(6) Q2(3)  l(7) lb(8) |  1
	LR |  Q(1) g(4) Qb(2) g(5) Q2(3) Qb2(6)  l(7) lb(8) |  1
	LR |  Q(1) g(5) Qb2(6) Q2(3) g(4) Qb(2)  l(7) lb(8) |  1/Nc^2
	LL |  Q(1) Q2(3) Qb2(6) g(5) g(4) Qb(2)  l(7) lb(8) |  -1/Nc^2
	LL |  Q(1) g(4) Qb(2) Qb2(6) Q2(3) g(5)  l(7) lb(8) |  -1
	LL |  Q(1) g(5) g(4) Qb(2) Qb2(6) Q2(3)  l(7) lb(8) |  -1
	LL |  Q(1) g(5) Qb(2) Qb2(6) Q2(3) g(4)  l(7) lb(8) |  1
	LR |  Q(1) g(5) Qb(2) Q2(3) Qb2(6) g(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb(2) g(5) Qb2(6) Q2(3) g(4)  l(7) lb(8) |  1
	LR |  Q(1) Qb(2) g(5) Q2(3) Qb2(6) g(4)  l(7) lb(8) |  1
	LL |  Q(1) Qb(2) Qb2(6) Q2(3) g(5) g(4)  l(7) lb(8) |  1/Nc^2 - 2
	LR |  Q(1) Qb(2) Q2(3) Qb2(6) g(5) g(4)  l(7) lb(8) |  1/Nc^2 - 1
	LL |  Q(1) Qb(2) g(4) Qb2(6) Q2(3) g(5)  l(7) lb(8) |  1
	LL |  Q(1) g(5) Qb(2) g(4) Qb2(6) Q2(3)  l(7) lb(8) |  -1
	LL |  Q(1) Qb(2) g(5) g(4) Qb2(6) Q2(3)  l(7) lb(8) |  -1
	LR |  Q(1) Qb(2) g(4) Q2(3) Qb2(6) g(5)  l(7) lb(8) |  2
	nfLL |  Q(1) Qb2(6) Q2(3) g(4) g(5) Qb(2)  l(7) lb(8) |  -nf/Nc
	nfLL |  Q(1) g(4) g(5) Qb2(6) Q2(3) Qb(2)  l(7) lb(8) |  -nf/Nc
	LR |  Q(1) Qb2(6) Q2(3) g(4) Qb(2) g(5)  l(7) lb(8) |  1/Nc^2
	nfLL |  Q(1) g(5) Qb2(6) Q2(3) g(4) Qb(2)  l(7) lb(8) |  -nf/Nc
	LL |  Q(1) Qb(2) Qb2(6) g(5) Q2(3) g(4)  l(7) lb(8) |  1/Nc^2 - 1
	nfLL |  Q(1) g(4) g(5) Qb(2) Qb2(6) Q2(3)  l(7) lb(8) |  -nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(3) g(4) Qb(2) g(5)  l(7) lb(8) |  -nf/Nc
	nfLL |  Q(1) g(5) Qb2(6) Q2(3) Qb(2) g(4)  l(7) lb(8) |  -nf/Nc
	nfLL |  Q(1) Qb2(6) Q2(3) Qb(2) g(4) g(5)  l(7) lb(8) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) g(4) g(5) qb(6) ; l(7) lb(8) }


	born { Q(1) Qb2(2) Q2(3) g(4) g(5) Qb(6)   l(7) lb(8) | (1) }
	loop { 
	LL |  Q(1) Qb2(2) Q2(3) g(4) g(5) Qb(6)  l(7) lb(8) |  Nc - 1/Nc
	LR |  Q(1) Q2(3) Qb2(2) g(4) g(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(3) g(4) g(5) Qb2(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(2) Q2(3) Qb(6) g(5) g(4)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(3) Qb2(2) Qb(6) g(5) g(4)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Q2(3) g(4) Qb2(2) g(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(4) Qb2(2) Q2(3) Qb(6) g(5)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(5) g(4) Qb2(2) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(2) g(4) Q2(3) Qb(6) g(5)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) g(5) Qb2(2) g(4) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb2(2) g(5) g(4) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(4) Q2(3) Qb2(2) Qb(6) g(5)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) g(5) g(4) Q2(3) Qb2(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Qb2(2) Q2(3) g(4) g(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb(6) Qb2(2) Q2(3) g(4) g(5)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(6) Q2(3) Qb2(2) g(4) g(5)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(6) g(4) g(5) Qb2(2) Q2(3)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(6) g(4) g(5) Q2(3) Qb2(2)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(6) g(5) Qb2(2) Q2(3) g(4)  l(7) lb(8) |  -1/Nc
	LR |  Q(1) Qb(6) g(5) Q2(3) Qb2(2) g(4)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb(6) Qb2(2) Q2(3) g(5) g(4)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(6) Q2(3) Qb2(2) g(5) g(4)  l(7) lb(8) |  1/Nc
	LL |  Q(1) Qb(6) g(4) Qb2(2) Q2(3) g(5)  l(7) lb(8) |  -1/Nc
	LL |  Q(1) Qb(6) g(5) g(4) Qb2(2) Q2(3)  l(7) lb(8) |  1/Nc
	LR |  Q(1) Qb(6) g(4) Q2(3) Qb2(2) g(5)  l(7) lb(8) |  -1/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) g(5) Qb(6)  l(7) lb(8) |  nf
}



==> anc/partials_3g4q.dat <==
* Partial: { q(1) qb(2) , q2(3) g(4) qb2(5)  ,  g(6) g(7) }

	loop { 
	LL |  Q(1) g(6) g(7) Q2(3) g(4) Qb2(5) Qb(2) |  1/Nc
	LL |  Q(1) g(6) g(7) Qb(2) g(4) Qb2(5) Q2(3) |  1/Nc
	LL |  Q(1) g(6) Q2(3) g(4) Qb2(5) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) g(7) Qb2(5) Q2(3) g(4) |  1/Nc
	LL |  Q(1) g(6) Qb(2) g(4) g(7) Qb2(5) Q2(3) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) g(4) Qb2(5) Q2(3) g(7) |  1/Nc
	LL |  Q(1) g(6) Qb(2) Qb2(5) Q2(3) g(7) g(4) |  -1/Nc
	LL |  Q(1) g(7) g(6) Qb(2) g(4) Qb2(5) Q2(3) |  1/Nc
	LL |  Q(1) g(7) Qb(2) g(6) g(4) Qb2(5) Q2(3) |  1/Nc
	LL |  Q(1) g(7) Qb(2) Qb2(5) Q2(3) g(4) g(6) |  1/Nc
	LL |  Q(1) Q2(3) g(6) g(7) g(4) Qb2(5) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(6) g(4) g(7) Qb2(5) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(6) g(4) Qb2(5) g(7) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(7) g(4) Qb2(5) g(6) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(4) g(6) g(7) Qb2(5) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(4) g(6) Qb2(5) g(7) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(4) g(7) Qb2(5) g(6) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(4) Qb2(5) g(6) g(7) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) g(4) Qb2(5) g(7) g(6) Qb(2) |  2/Nc
	LL |  Q(1) Qb(2) g(6) g(7) g(4) Qb2(5) Q2(3) |  1/Nc
	LL |  Q(1) Qb(2) g(6) g(4) g(7) Qb2(5) Q2(3) |  2/Nc
	LL |  Q(1) Qb(2) g(6) g(4) Qb2(5) g(7) Q2(3) |  2/Nc
	LL |  Q(1) Qb(2) g(6) g(4) Qb2(5) Q2(3) g(7) |  2/Nc
	LL |  Q(1) Qb(2) g(6) Qb2(5) Q2(3) g(4) g(7) |  -1/Nc
	LL |  Q(1) Qb(2) g(7) g(6) Qb2(5) Q2(3) g(4) |  1/Nc
	LL |  Q(1) Qb(2) g(7) g(4) g(6) Qb2(5) Q2(3) |  -1/Nc
	LL |  Q(1) Qb(2) g(7) g(4) Qb2(5) Q2(3) g(6) |  1/Nc
	LL |  Q(1) Qb(2) g(7) Qb2(5) Q2(3) g(6) g(4) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(5) g(7) Q2(3) g(6) g(4) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(5) g(4) Q2(3) g(6) g(7) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(6) g(4) g(7) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(7) g(6) g(4) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(4) g(6) g(7) |  3/Nc
	LL |  Q(1) Qb(2) Qb2(5) Q2(3) g(4) g(7) g(6) |  1/Nc
	LR |  Q(1) g(6) g(7) Qb2(5) g(4) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) g(6) g(7) Qb(2) g(4) Q2(3) Qb2(5) |  1/Nc
	LR |  Q(1) g(6) Qb2(5) g(4) Q2(3) g(7) Qb(2) |  1/Nc
	LR |  Q(1) g(6) Qb(2) g(7) Q2(3) Qb2(5) g(4) |  1/Nc
	LR |  Q(1) g(6) Qb(2) g(4) g(7) Q2(3) Qb2(5) |  -1/Nc
	LR |  Q(1) g(6) Qb(2) g(4) Q2(3) Qb2(5) g(7) |  1/Nc
	LR |  Q(1) g(6) Qb(2) Q2(3) Qb2(5) g(7) g(4) |  -1/Nc
	LR |  Q(1) g(7) g(6) Qb(2) g(4) Q2(3) Qb2(5) |  1/Nc
	LR |  Q(1) g(7) Qb2(5) g(4) Q2(3) g(6) Qb(2) |  2/Nc
	LR |  Q(1) g(7) Qb(2) g(6) g(4) Q2(3) Qb2(5) |  1/Nc
	LR |  Q(1) g(7) Qb(2) Q2(3) Qb2(5) g(4) g(6) |  1/Nc
	LR |  Q(1) Qb2(5) g(6) g(7) g(4) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(6) g(4) g(7) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(6) g(4) Q2(3) g(7) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(7) g(4) Q2(3) g(6) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(4) g(6) g(7) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(4) g(6) Q2(3) g(7) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(4) g(7) Q2(3) g(6) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(4) Q2(3) g(6) g(7) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(5) g(4) Q2(3) g(6) Qb(2) g(7) |  2/Nc
	LR |  Q(1) Qb(2) g(6) g(7) g(4) Q2(3) Qb2(5) |  1/Nc
	LR |  Q(1) Qb(2) g(6) g(4) g(7) Q2(3) Qb2(5) |  2/Nc
	LR |  Q(1) Qb(2) g(6) g(4) Q2(3) g(7) Qb2(5) |  2/Nc
	LR |  Q(1) Qb(2) g(6) g(4) Q2(3) Qb2(5) g(7) |  2/Nc
	LR |  Q(1) Qb(2) g(6) Q2(3) Qb2(5) g(4) g(7) |  -1/Nc
	LR |  Q(1) Qb(2) g(7) g(6) Q2(3) Qb2(5) g(4) |  1/Nc
	LR |  Q(1) Qb(2) g(7) g(4) g(6) Q2(3) Qb2(5) |  -1/Nc
	LR |  Q(1) Qb(2) g(7) g(4) Q2(3) Qb2(5) g(6) |  1/Nc
	LR |  Q(1) Qb(2) g(7) Q2(3) Qb2(5) g(6) g(4) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) g(7) Qb2(5) g(6) g(4) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) g(4) Qb2(5) g(6) g(7) |  1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(6) g(4) g(7) |  1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(7) g(6) g(4) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(4) g(6) g(7) |  3/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(5) g(4) g(7) g(6) |  1/Nc
	nfLL |  Q(1) g(6) g(7) Qb2(5) g(4) Q2(3) Qb(2) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) g(6) g(4) Qb2(5) g(7) Q2(3) Qb(2) |  3*nf/(2*Nc^2)
	nfLL |  Q(1) g(6) g(4) Qb2(5) Q2(3) g(7) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(6) g(4) Qb2(5) Q2(3) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) g(7) g(6) g(4) Qb2(5) Q2(3) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(7) g(4) Qb2(5) Q2(3) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLL |  Q(1) g(7) Qb2(5) Q2(3) g(4) g(6) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(7) Qb2(5) Q2(3) g(4) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLL |  Q(1) g(4) g(6) Qb2(5) g(7) Q2(3) Qb(2) |  2*nf/Nc^2
	nfLL |  Q(1) g(4) g(6) Qb2(5) Q2(3) g(7) Qb(2) |  2*nf/Nc^2
	nfLL |  Q(1) g(4) g(7) Qb2(5) Q2(3) Qb(2) g(6) |  -nf/(2*Nc^2)
	nfLL |  Q(1) g(4) Qb2(5) Q2(3) g(7) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLL |  Q(1) g(4) Qb2(5) Q2(3) Qb(2) g(6) g(7) |  nf/Nc^2
	nfLL |  Q(1) g(4) Qb2(5) Q2(3) Qb(2) g(7) g(6) |  nf/Nc^2
	nfLL |  Q(1) Q2(3) g(7) g(6) g(4) Qb2(5) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Q2(3) g(4) g(6) g(7) Qb2(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(5) g(7) Q2(3) g(4) g(6) Qb(2) |  nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(5) g(4) Q2(3) g(7) g(6) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(5) Q2(3) g(7) g(4) Qb(2) g(6) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(5) Q2(3) g(4) g(6) g(7) Qb(2) |  -nf/Nc^2
	nfLL |  Q(1) Qb2(5) Q2(3) g(4) g(6) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) Qb2(5) Q2(3) g(4) g(7) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLR |  Q(1) g(6) g(7) Q2(3) g(4) Qb2(5) Qb(2) |  nf/(2*Nc^2)
	nfLR |  Q(1) g(6) g(4) Q2(3) g(7) Qb2(5) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) g(6) g(4) Q2(3) Qb2(5) g(7) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(6) g(4) Q2(3) Qb2(5) Qb(2) g(7) |  nf/Nc^2
	nfLR |  Q(1) g(7) g(6) g(4) Q2(3) Qb2(5) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(7) g(4) Q2(3) Qb2(5) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLR |  Q(1) g(7) Q2(3) Qb2(5) g(4) g(6) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(7) Q2(3) Qb2(5) g(4) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLR |  Q(1) g(4) g(6) Q2(3) Qb2(5) g(7) Qb(2) |  2*nf/Nc^2
	nfLR |  Q(1) g(4) g(7) Q2(3) Qb2(5) Qb(2) g(6) |  -nf/(2*Nc^2)
	nfLR |  Q(1) g(4) Q2(3) g(6) Qb2(5) g(7) Qb(2) |  2*nf/Nc^2
	nfLR |  Q(1) g(4) Q2(3) Qb2(5) g(7) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLR |  Q(1) g(4) Q2(3) Qb2(5) Qb(2) g(6) g(7) |  nf/Nc^2
	nfLR |  Q(1) g(4) Q2(3) Qb2(5) Qb(2) g(7) g(6) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) g(7) Qb2(5) g(4) g(6) Qb(2) |  nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) g(4) Qb2(5) g(6) g(7) Qb(2) |  -2*nf/Nc^2
	nfLR |  Q(1) Q2(3) g(4) Qb2(5) g(7) g(6) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(5) g(7) g(4) Qb(2) g(6) |  -nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(5) g(4) g(6) g(7) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(5) g(4) g(6) Qb(2) g(7) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(5) g(4) g(7) Qb(2) g(6) |  nf/(2*Nc^2)
	nfLR |  Q(1) Qb2(5) g(7) g(6) g(4) Q2(3) Qb(2) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) Qb2(5) g(4) g(6) g(7) Q2(3) Qb(2) |  nf/(2*Nc^2)
}

* Partial: { q(1) qb2(2) , q2(3) g(4) qb(5)  ,  g(6) g(7) }

	loop { 
	LL |  Q(1) g(6) g(7) Qb2(2) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) g(6) Qb2(2) g(7) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(7) g(4) Qb(5) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(4) g(7) Qb(5) |  1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(4) Qb(5) g(7) |  1
	LL |  Q(1) g(7) g(6) Qb2(2) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) g(7) Qb2(2) g(6) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) g(7) Qb2(2) Q2(3) g(6) g(4) Qb(5) |  1
	LL |  Q(1) g(7) Qb2(2) Q2(3) g(4) g(6) Qb(5) |  1
	LL |  Q(1) g(7) Qb2(2) Q2(3) g(4) Qb(5) g(6) |  1
	LL |  Q(1) Qb2(2) g(6) g(7) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(7) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(4) g(7) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(4) Qb(5) g(7) |  1
	LL |  Q(1) Qb2(2) g(7) g(6) Q2(3) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(7) Q2(3) g(6) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(7) Q2(3) g(4) g(6) Qb(5) |  1
	LL |  Q(1) Qb2(2) g(7) Q2(3) g(4) Qb(5) g(6) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(7) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(4) g(7) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(4) Qb(5) g(7) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(7) g(6) g(4) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(7) g(4) g(6) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(7) g(4) Qb(5) g(6) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) g(6) g(7) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) g(6) Qb(5) g(7) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) g(7) g(6) Qb(5) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) g(7) Qb(5) g(6) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5) g(6) g(7) |  1
	LL |  Q(1) Qb2(2) Q2(3) g(4) Qb(5) g(7) g(6) |  1
	nfLL |  Q(1) g(6) g(7) g(4) Qb2(2) Q2(3) Qb(5) |  nf/Nc
	nfLL |  Q(1) g(6) g(7) Qb2(2) g(4) Q2(3) Qb(5) |  5*nf/(4*Nc)
	nfLL |  Q(1) g(6) g(7) Qb2(2) Q2(3) g(4) Qb(5) |  -nf/Nc
	nfLL |  Q(1) g(6) g(4) g(7) Qb2(2) Q2(3) Qb(5) |  nf/Nc
	nfLL |  Q(1) g(6) g(4) Qb2(2) g(7) Q2(3) Qb(5) |  -nf/(4*Nc)
	nfLL |  Q(1) g(6) Qb2(2) g(7) Q2(3) g(4) Qb(5) |  -nf/Nc
	nfLL |  Q(1) g(7) g(4) g(6) Qb2(2) Q2(3) Qb(5) |  -nf/(2*Nc)
	nfLL |  Q(1) g(7) g(4) Qb2(2) Q2(3) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) g(4) Qb2(2) Q2(3) Qb(5) g(6) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) g(4) Q2(3) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) Q2(3) g(4) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) Q2(3) g(4) Qb(5) g(6) |  -nf/(2*Nc)
	nfLL |  Q(1) g(4) g(6) g(7) Qb2(2) Q2(3) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(4) g(6) Qb2(2) g(7) Q2(3) Qb(5) |  -nf/Nc
	nfLL |  Q(1) g(4) g(6) Qb2(2) Q2(3) g(7) Qb(5) |  -3*nf/(2*Nc)
	nfLL |  Q(1) g(4) g(7) g(6) Qb2(2) Q2(3) Qb(5) |  -nf/(2*Nc)
	nfLL |  Q(1) g(4) g(7) Qb2(2) Q2(3) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(4) g(7) Qb2(2) Q2(3) Qb(5) g(6) |  nf/(2*Nc)
	nfLL |  Q(1) g(4) Qb2(2) Q2(3) g(6) g(7) Qb(5) |  -nf/(2*Nc)
	nfLL |  Q(1) g(4) Qb2(2) Q2(3) g(7) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(4) Qb2(2) Q2(3) g(7) Qb(5) g(6) |  -nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(6) g(7) g(4) Qb2(2) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(6) g(4) g(7) Qb2(2) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(7) g(6) g(4) Qb2(2) Qb(5) |  -nf/(4*Nc)
	nfLL |  Q(1) Q2(3) g(4) g(6) g(7) Qb2(2) Qb(5) |  5*nf/(4*Nc)
	nfLL |  Q(1) Qb2(2) g(7) Q2(3) g(4) g(6) Qb(5) |  3*nf/(4*Nc)
	nfLL |  Q(1) Qb2(2) g(4) Q2(3) g(6) g(7) Qb(5) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) g(4) Q2(3) g(7) g(6) Qb(5) |  3*nf/(4*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(6) g(4) Qb(5) |  -nf/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(4) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(4) Qb(5) g(6) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) g(6) g(7) Qb(5) |  3*nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) g(7) g(6) Qb(5) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(4) g(7) Qb(5) g(6) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) g(7) g(4) Q2(3) Qb2(2) Qb(5) |  nf/Nc
	nfLR |  Q(1) g(6) g(7) Q2(3) g(4) Qb2(2) Qb(5) |  -5*nf/(4*Nc)
	nfLR |  Q(1) g(6) g(7) Q2(3) Qb2(2) g(4) Qb(5) |  -nf/Nc
	nfLR |  Q(1) g(6) g(7) Qb(5) g(4) Q2(3) Qb2(2) |  nf/Nc
	nfLR |  Q(1) g(6) g(4) g(7) Q2(3) Qb2(2) Qb(5) |  nf/Nc
	nfLR |  Q(1) g(6) g(4) Q2(3) g(7) Qb2(2) Qb(5) |  5*nf/(4*Nc)
	nfLR |  Q(1) g(7) g(6) Qb(5) g(4) Q2(3) Qb2(2) |  nf/Nc
	nfLR |  Q(1) g(7) g(4) g(6) Q2(3) Qb2(2) Qb(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(7) g(4) Q2(3) Qb2(2) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) g(4) Q2(3) Qb2(2) Qb(5) g(6) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) g(4) Qb2(2) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) Qb2(2) g(4) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) Qb2(2) g(4) Qb(5) g(6) |  -nf/(2*Nc)
	nfLR |  Q(1) g(4) g(6) g(7) Q2(3) Qb2(2) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(4) g(6) Q2(3) Qb2(2) g(7) Qb(5) |  -3*nf/(2*Nc)
	nfLR |  Q(1) g(4) g(7) g(6) Q2(3) Qb2(2) Qb(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(4) g(7) Q2(3) Qb2(2) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(4) g(7) Q2(3) Qb2(2) Qb(5) g(6) |  nf/(2*Nc)
	nfLR |  Q(1) g(4) Q2(3) g(6) Qb2(2) g(7) Qb(5) |  -2*nf/Nc
	nfLR |  Q(1) g(4) Q2(3) g(7) Qb2(2) g(6) Qb(5) |  nf/Nc
	nfLR |  Q(1) g(4) Q2(3) Qb2(2) g(6) g(7) Qb(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(4) Q2(3) Qb2(2) g(7) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(4) Q2(3) Qb2(2) g(7) Qb(5) g(6) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) g(7) Qb2(2) g(6) g(4) Qb(5) |  -nf/Nc
	nfLR |  Q(1) Q2(3) g(7) Qb2(2) g(4) g(6) Qb(5) |  nf/(4*Nc)
	nfLR |  Q(1) Q2(3) g(4) Qb2(2) g(6) g(7) Qb(5) |  3*nf/(2*Nc)
	nfLR |  Q(1) Q2(3) g(4) Qb2(2) g(7) g(6) Qb(5) |  nf/(4*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(6) g(4) Qb(5) |  -nf/Nc
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(4) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(4) Qb(5) g(6) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(4) g(6) g(7) Qb(5) |  3*nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(4) g(7) g(6) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(4) g(7) Qb(5) g(6) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(6) g(7) g(4) Q2(3) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(6) g(4) g(7) Q2(3) Qb(5) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(7) g(6) g(4) Q2(3) Qb(5) |  -3*nf/(4*Nc)
	nfLR |  Q(1) Qb2(2) g(4) g(6) g(7) Q2(3) Qb(5) |  3*nf/(4*Nc)
}

* Partial: { q(1) qb(2) , q2(3) qb2(4)  ,  g(5) g(6) g(7) }

	loop { 
	LL |  Q(1) g(5) g(6) g(7) Q2(3) Qb2(4) Qb(2) |  1/Nc
	LL |  Q(1) g(5) g(6) Q2(3) Qb2(4) Qb(2) g(7) |  -1/Nc
	LL |  Q(1) g(5) g(7) g(6) Q2(3) Qb2(4) Qb(2) |  -1/Nc
	LL |  Q(1) g(5) g(7) g(6) Qb(2) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(5) g(7) Q2(3) g(6) Qb2(4) Qb(2) |  -1/Nc
	LL |  Q(1) g(5) g(7) Q2(3) Qb2(4) g(6) Qb(2) |  -2/Nc
	LL |  Q(1) g(5) g(7) Q2(3) Qb2(4) Qb(2) g(6) |  -1/Nc
	LL |  Q(1) g(5) g(7) Qb(2) Qb2(4) Q2(3) g(6) |  -1/Nc
	LL |  Q(1) g(5) Q2(3) g(6) Qb2(4) g(7) Qb(2) |  1/Nc
	LL |  Q(1) g(5) Q2(3) Qb2(4) g(6) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) g(5) Q2(3) Qb2(4) g(7) g(6) Qb(2) |  1/Nc
	LL |  Q(1) g(5) Qb(2) g(6) g(7) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(5) Qb(2) g(6) Qb2(4) g(7) Q2(3) |  -1/Nc
	LL |  Q(1) g(5) Qb(2) g(7) g(6) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(5) Qb(2) Qb2(4) Q2(3) g(7) g(6) |  -1/Nc
	LL |  Q(1) g(6) g(5) g(7) Q2(3) Qb2(4) Qb(2) |  1/Nc
	LL |  Q(1) g(6) g(5) g(7) Qb(2) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(6) g(5) Q2(3) Qb2(4) g(7) Qb(2) |  -2/Nc
	LL |  Q(1) g(6) g(5) Qb(2) Qb2(4) Q2(3) g(7) |  -1/Nc
	LL |  Q(1) g(6) g(7) g(5) Q2(3) Qb2(4) Qb(2) |  3/Nc
	LL |  Q(1) g(6) g(7) Q2(3) g(5) Qb2(4) Qb(2) |  1/Nc
	LL |  Q(1) g(6) g(7) Q2(3) Qb2(4) g(5) Qb(2) |  -1/Nc
	LL |  Q(1) g(6) Q2(3) g(5) Qb2(4) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) g(6) Q2(3) Qb2(4) g(5) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) g(5) g(7) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) Qb2(4) g(7) Q2(3) g(5) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) Qb2(4) Q2(3) g(5) g(7) |  -1/Nc
	LL |  Q(1) g(6) Qb(2) Qb2(4) Q2(3) g(7) g(5) |  -1/Nc
	LL |  Q(1) g(7) g(5) g(6) Q2(3) Qb2(4) Qb(2) |  -1/Nc
	LL |  Q(1) g(7) g(6) g(5) Qb(2) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(7) g(6) Qb(2) g(5) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(7) Q2(3) g(5) Qb2(4) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) g(7) Q2(3) Qb2(4) g(5) g(6) Qb(2) |  1/Nc
	LL |  Q(1) g(7) Qb(2) g(5) g(6) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(7) Qb(2) g(5) Qb2(4) Q2(3) g(6) |  1/Nc
	LL |  Q(1) g(7) Qb(2) g(6) g(5) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) g(7) Qb(2) Qb2(4) g(6) Q2(3) g(5) |  -1/Nc
	LL |  Q(1) g(7) Qb(2) Qb2(4) Q2(3) g(5) g(6) |  -1/Nc
	LL |  Q(1) g(7) Qb(2) Qb2(4) Q2(3) g(6) g(5) |  -2/Nc
	LL |  Q(1) Q2(3) g(5) g(7) g(6) Qb2(4) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(5) g(7) Qb2(4) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(5) Qb2(4) g(6) Qb(2) g(7) |  -1/Nc
	LL |  Q(1) Q2(3) g(6) g(5) Qb2(4) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(6) Qb2(4) g(5) g(7) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(6) Qb2(4) g(7) g(5) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(7) g(6) Qb2(4) g(5) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) g(7) Qb2(4) g(6) g(5) Qb(2) |  -1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(5) g(6) Qb(2) g(7) |  1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(5) g(7) g(6) Qb(2) |  -2/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(5) g(7) Qb(2) g(6) |  -2/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(6) g(5) g(7) Qb(2) |  2/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(6) g(7) g(5) Qb(2) |  1/Nc
	LL |  Q(1) Q2(3) Qb2(4) g(7) g(5) g(6) Qb(2) |  -1/Nc
	LL |  Q(1) Qb(2) g(5) g(6) g(7) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) Qb(2) g(5) g(6) Qb2(4) Q2(3) g(7) |  1/Nc
	LL |  Q(1) Qb(2) g(5) g(7) g(6) Qb2(4) Q2(3) |  -3/Nc
	LL |  Q(1) Qb(2) g(5) g(7) Qb2(4) g(6) Q2(3) |  -2/Nc
	LL |  Q(1) Qb(2) g(5) g(7) Qb2(4) Q2(3) g(6) |  -1/Nc
	LL |  Q(1) Qb(2) g(5) Qb2(4) Q2(3) g(6) g(7) |  -1/Nc
	LL |  Q(1) Qb(2) g(6) g(5) g(7) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) Qb(2) g(6) Qb2(4) g(7) Q2(3) g(5) |  -1/Nc
	LL |  Q(1) Qb(2) g(6) Qb2(4) Q2(3) g(5) g(7) |  -1/Nc
	LL |  Q(1) Qb(2) g(6) Qb2(4) Q2(3) g(7) g(5) |  -1/Nc
	LL |  Q(1) Qb(2) g(7) g(5) g(6) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) Qb(2) g(7) g(5) Qb2(4) Q2(3) g(6) |  1/Nc
	LL |  Q(1) Qb(2) g(7) g(6) g(5) Qb2(4) Q2(3) |  -1/Nc
	LL |  Q(1) Qb(2) g(7) Qb2(4) g(6) Q2(3) g(5) |  2/Nc
	LL |  Q(1) Qb(2) g(7) Qb2(4) Q2(3) g(5) g(6) |  2/Nc
	LL |  Q(1) Qb(2) g(7) Qb2(4) Q2(3) g(6) g(5) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(5) g(7) |  -2/Nc
	LL |  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(7) g(5) |  -2/Nc
	LL |  Q(1) Qb(2) Qb2(4) g(7) Q2(3) g(5) g(6) |  1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(6) g(7) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(7) g(6) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(5) g(7) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(7) g(5) |  -1/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(7) g(5) g(6) |  -2/Nc
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) g(7) g(6) g(5) |  -2/Nc
	LR |  Q(1) g(5) g(6) g(7) Qb2(4) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) g(5) g(6) Qb2(4) Q2(3) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) g(7) |  -3/Nc
	LR |  Q(1) g(5) g(7) g(6) Qb2(4) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) g(5) g(7) Qb2(4) g(6) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) g(5) g(7) Qb2(4) Q2(3) Qb(2) g(6) |  1/Nc
	LR |  Q(1) g(5) g(7) Qb(2) g(6) Q2(3) Qb2(4) |  1/Nc
	LR |  Q(1) g(5) Qb2(4) g(6) Q2(3) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) g(5) Qb2(4) Q2(3) g(6) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) g(5) Qb2(4) Q2(3) g(7) g(6) Qb(2) |  1/Nc
	LR |  Q(1) g(5) Qb(2) g(6) g(7) Q2(3) Qb2(4) |  -1/Nc
	LR |  Q(1) g(5) Qb(2) g(7) Q2(3) Qb2(4) g(6) |  1/Nc
	LR |  Q(1) g(6) g(5) g(7) Qb2(4) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) g(6) g(5) Qb2(4) Q2(3) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) g(6) g(5) Qb(2) g(7) Q2(3) Qb2(4) |  1/Nc
	LR |  Q(1) g(6) g(7) g(5) Qb2(4) Q2(3) Qb(2) |  1/Nc
	LR |  Q(1) g(6) g(7) Qb2(4) g(5) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) g(6) g(7) Qb2(4) Q2(3) g(5) Qb(2) |  -2/Nc
	LR |  Q(1) g(6) g(7) Qb2(4) Q2(3) Qb(2) g(5) |  -2/Nc
	LR |  Q(1) g(6) Qb2(4) g(5) Q2(3) g(7) Qb(2) |  1/Nc
	LR |  Q(1) g(6) Qb2(4) g(7) Q2(3) g(5) Qb(2) |  -1/Nc
	LR |  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2) g(7) |  1/Nc
	LR |  Q(1) g(6) Qb2(4) Q2(3) g(7) g(5) Qb(2) |  1/Nc
	LR |  Q(1) g(6) Qb2(4) Q2(3) g(7) Qb(2) g(5) |  1/Nc
	LR |  Q(1) g(6) Qb(2) g(5) Q2(3) Qb2(4) g(7) |  1/Nc
	LR |  Q(1) g(6) Qb(2) Q2(3) Qb2(4) g(7) g(5) |  -1/Nc
	LR |  Q(1) g(7) g(5) g(6) Qb2(4) Q2(3) Qb(2) |  -3/Nc
	LR |  Q(1) g(7) g(6) Qb2(4) Q2(3) g(5) Qb(2) |  1/Nc
	LR |  Q(1) g(7) g(6) Qb(2) Q2(3) Qb2(4) g(5) |  1/Nc
	LR |  Q(1) g(7) Qb2(4) g(6) Q2(3) g(5) Qb(2) |  -1/Nc
	LR |  Q(1) g(7) Qb2(4) Q2(3) g(5) g(6) Qb(2) |  1/Nc
	LR |  Q(1) g(7) Qb(2) g(5) g(6) Q2(3) Qb2(4) |  -1/Nc
	LR |  Q(1) g(7) Qb(2) g(5) Q2(3) Qb2(4) g(6) |  1/Nc
	LR |  Q(1) g(7) Qb(2) g(6) Q2(3) Qb2(4) g(5) |  1/Nc
	LR |  Q(1) g(7) Qb(2) Q2(3) Qb2(4) g(5) g(6) |  -1/Nc
	LR |  Q(1) g(7) Qb(2) Q2(3) Qb2(4) g(6) g(5) |  -1/Nc
	LR |  Q(1) Qb2(4) g(5) g(6) g(7) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(5) g(6) Q2(3) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(5) Q2(3) g(6) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(5) Q2(3) g(7) g(6) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(6) g(7) Q2(3) g(5) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) g(7) |  -1/Nc
	LR |  Q(1) Qb2(4) g(7) g(5) g(6) Q2(3) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(7) g(5) Q2(3) g(6) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(7) Q2(3) g(5) g(6) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) g(7) Q2(3) g(5) Qb(2) g(6) |  -1/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(6) g(7) Qb(2) |  -1/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) g(7) |  1/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(7) g(6) Qb(2) |  -3/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(5) g(7) Qb(2) g(6) |  -3/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(6) g(5) g(7) Qb(2) |  1/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(7) g(5) g(6) Qb(2) |  -2/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(7) g(5) Qb(2) g(6) |  -1/Nc
	LR |  Q(1) Qb2(4) Q2(3) g(7) g(6) g(5) Qb(2) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) g(6) g(7) Q2(3) Qb2(4) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) g(6) Q2(3) Qb2(4) g(7) |  1/Nc
	LR |  Q(1) Qb(2) g(5) g(7) g(6) Q2(3) Qb2(4) |  -2/Nc
	LR |  Q(1) Qb(2) g(5) g(7) Q2(3) g(6) Qb2(4) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(6) g(7) |  -1/Nc
	LR |  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(7) g(6) |  1/Nc
	LR |  Q(1) Qb(2) g(6) g(5) Q2(3) Qb2(4) g(7) |  1/Nc
	LR |  Q(1) Qb(2) g(6) Q2(3) Qb2(4) g(7) g(5) |  -1/Nc
	LR |  Q(1) Qb(2) g(7) g(5) g(6) Q2(3) Qb2(4) |  -1/Nc
	LR |  Q(1) Qb(2) g(7) g(5) Q2(3) Qb2(4) g(6) |  1/Nc
	LR |  Q(1) Qb(2) g(7) g(6) Q2(3) Qb2(4) g(5) |  1/Nc
	LR |  Q(1) Qb(2) g(7) Q2(3) g(5) Qb2(4) g(6) |  3/Nc
	LR |  Q(1) Qb(2) g(7) Q2(3) Qb2(4) g(5) g(6) |  2/Nc
	LR |  Q(1) Qb(2) g(7) Q2(3) Qb2(4) g(6) g(5) |  2/Nc
	LR |  Q(1) Qb(2) Q2(3) g(5) Qb2(4) g(6) g(7) |  -2/Nc
	LR |  Q(1) Qb(2) Q2(3) g(6) Qb2(4) g(5) g(7) |  1/Nc
	LR |  Q(1) Qb(2) Q2(3) g(7) Qb2(4) g(5) g(6) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(5) g(6) g(7) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(6) g(7) g(5) |  -1/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(7) g(5) g(6) |  -2/Nc
	LR |  Q(1) Qb(2) Q2(3) Qb2(4) g(7) g(6) g(5) |  -1/Nc
	nfLL |  Q(1) g(5) g(6) Qb2(4) g(7) Q2(3) Qb(2) |  -nf/(4*Nc^2)
	nfLL |  Q(1) g(5) g(6) Qb2(4) Q2(3) g(7) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) g(5) g(7) g(6) Qb2(4) Q2(3) Qb(2) |  -2*nf/Nc^2
	nfLL |  Q(1) g(5) g(7) Qb2(4) g(6) Q2(3) Qb(2) |  5*nf/(4*Nc^2)
	nfLL |  Q(1) g(5) g(7) Qb2(4) Q2(3) g(6) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(5) g(7) Qb2(4) Q2(3) Qb(2) g(6) |  nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) g(6) Q2(3) g(7) Qb(2) |  -2*nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) g(6) g(7) Qb(2) |  -2*nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) g(7) g(6) Qb(2) |  -nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) g(7) Qb(2) g(6) |  -nf/Nc^2
	nfLL |  Q(1) g(5) Qb2(4) Q2(3) Qb(2) g(6) g(7) |  nf/Nc^2
	nfLL |  Q(1) g(6) g(5) g(7) Qb2(4) Q2(3) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(6) g(5) Qb2(4) Q2(3) g(7) Qb(2) |  -nf/Nc^2
	nfLL |  Q(1) g(6) g(7) g(5) Qb2(4) Q2(3) Qb(2) |  5*nf/(2*Nc^2)
	nfLL |  Q(1) g(6) g(7) Qb2(4) Q2(3) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) g(6) g(7) Qb2(4) Q2(3) Qb(2) g(5) |  -nf/(2*Nc^2)
	nfLL |  Q(1) g(6) Qb2(4) g(7) Q2(3) g(5) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) g(6) Qb2(4) g(7) Q2(3) Qb(2) g(5) |  nf/Nc^2
	nfLL |  Q(1) g(6) Qb2(4) Q2(3) g(5) g(7) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) g(6) Qb2(4) Q2(3) g(7) g(5) Qb(2) |  nf/(2*Nc^2)
	nfLL |  Q(1) g(6) Qb2(4) Q2(3) g(7) Qb(2) g(5) |  5*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) g(5) g(6) Qb2(4) Q2(3) Qb(2) |  5*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) g(5) Qb2(4) g(6) Q2(3) Qb(2) |  9*nf/Nc^2
	nfLL |  Q(1) g(7) g(5) Qb2(4) Q2(3) g(6) Qb(2) |  15*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) g(5) Qb2(4) Q2(3) Qb(2) g(6) |  nf/Nc^2
	nfLL |  Q(1) g(7) g(6) g(5) Qb2(4) Q2(3) Qb(2) |  3*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) g(6) Qb2(4) Q2(3) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) g(6) Qb2(4) Q2(3) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) g(7) Qb2(4) g(6) Q2(3) g(5) Qb(2) |  -2*nf/Nc^2
	nfLL |  Q(1) g(7) Qb2(4) Q2(3) g(5) g(6) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) g(7) Qb2(4) Q2(3) g(6) g(5) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) g(7) Qb2(4) Q2(3) g(6) Qb(2) g(5) |  3*nf/(2*Nc^2)
	nfLL |  Q(1) Q2(3) g(5) g(6) g(7) Qb2(4) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Q2(3) g(5) g(7) g(6) Qb2(4) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Q2(3) g(6) g(5) g(7) Qb2(4) Qb(2) |  -3*nf/(4*Nc^2)
	nfLL |  Q(1) Q2(3) g(7) g(5) g(6) Qb2(4) Qb(2) |  -17*nf/(4*Nc^2)
	nfLL |  Q(1) Qb2(4) g(6) Q2(3) g(5) g(7) Qb(2) |  2*nf/Nc^2
	nfLL |  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) g(6) Q2(3) g(7) g(5) Qb(2) |  -7*nf/(4*Nc^2)
	nfLL |  Q(1) Qb2(4) g(7) Q2(3) g(5) g(6) Qb(2) |  nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) g(7) Q2(3) g(5) Qb(2) g(6) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) g(7) Q2(3) g(6) g(5) Qb(2) |  5*nf/(4*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(6) g(7) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(7) g(6) Qb(2) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(5) g(7) Qb(2) g(6) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(5) g(7) Qb(2) |  2*nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(5) Qb(2) g(7) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(7) g(5) Qb(2) |  -nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) g(7) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(6) Qb(2) g(7) g(5) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(7) g(5) g(6) Qb(2) |  -9*nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(7) g(5) Qb(2) g(6) |  2*nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) g(7) g(6) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(7) g(6) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLL |  Q(1) Qb2(4) Q2(3) g(7) Qb(2) g(5) g(6) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(5) g(6) g(7) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(6) g(7) g(5) |  nf/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) g(7) g(5) g(6) |  nf/Nc^2
	nfLR |  Q(1) g(5) g(6) g(7) Q2(3) Qb2(4) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) g(5) g(6) Q2(3) g(7) Qb2(4) Qb(2) |  nf/(4*Nc^2)
	nfLR |  Q(1) g(5) g(7) g(6) Q2(3) Qb2(4) Qb(2) |  -2*nf/Nc^2
	nfLR |  Q(1) g(5) g(7) Q2(3) g(6) Qb2(4) Qb(2) |  -9*nf/(4*Nc^2)
	nfLR |  Q(1) g(5) g(7) Q2(3) Qb2(4) g(6) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(5) g(7) Q2(3) Qb2(4) Qb(2) g(6) |  nf/Nc^2
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(6) g(7) Qb(2) |  -3*nf/Nc^2
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2) g(7) |  -nf/Nc^2
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(7) g(6) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) g(5) Q2(3) Qb2(4) g(7) Qb(2) g(6) |  -nf/Nc^2
	nfLR |  Q(1) g(6) g(5) g(7) Q2(3) Qb2(4) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(6) g(5) Q2(3) Qb2(4) g(7) Qb(2) |  -nf/Nc^2
	nfLR |  Q(1) g(6) g(7) g(5) Q2(3) Qb2(4) Qb(2) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) g(6) g(7) Q2(3) Qb2(4) g(5) Qb(2) |  -5*nf/(2*Nc^2)
	nfLR |  Q(1) g(6) g(7) Q2(3) Qb2(4) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) g(6) Q2(3) g(7) Qb2(4) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) g(5) g(7) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) g(7) g(5) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) g(7) Qb(2) g(5) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) g(6) Q2(3) Qb2(4) Qb(2) g(7) g(5) |  -nf/Nc^2
	nfLR |  Q(1) g(7) g(5) g(6) Q2(3) Qb2(4) Qb(2) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) g(5) Q2(3) Qb2(4) g(6) Qb(2) |  13*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) g(6) g(5) Q2(3) Qb2(4) Qb(2) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) g(6) Q2(3) Qb2(4) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) g(6) Q2(3) Qb2(4) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) Q2(3) g(5) Qb2(4) g(6) Qb(2) |  6*nf/Nc^2
	nfLR |  Q(1) g(7) Q2(3) Qb2(4) g(5) g(6) Qb(2) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) Q2(3) Qb2(4) g(5) Qb(2) g(6) |  -nf/Nc^2
	nfLR |  Q(1) g(7) Q2(3) Qb2(4) g(6) g(5) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) g(7) Q2(3) Qb2(4) g(6) Qb(2) g(5) |  3*nf/(2*Nc^2)
	nfLR |  Q(1) g(7) Q2(3) Qb2(4) Qb(2) g(5) g(6) |  -nf/Nc^2
	nfLR |  Q(1) Q2(3) g(5) Qb2(4) g(6) g(7) Qb(2) |  -2*nf/Nc^2
	nfLR |  Q(1) Q2(3) g(6) Qb2(4) g(5) g(7) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) g(6) Qb2(4) g(7) g(5) Qb(2) |  3*nf/(4*Nc^2)
	nfLR |  Q(1) Q2(3) g(7) Qb2(4) g(5) g(6) Qb(2) |  -13*nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) g(7) Qb2(4) g(6) g(5) Qb(2) |  -13*nf/(4*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(4) g(5) g(7) g(6) Qb(2) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(5) g(7) Qb(2) g(6) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(5) Qb(2) g(6) g(7) |  -nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(5) g(7) Qb(2) |  2*nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2) g(7) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(7) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(4) g(6) g(7) Qb(2) g(5) |  -5*nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(4) g(7) g(5) g(6) Qb(2) |  -11*nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(4) g(7) g(5) Qb(2) g(6) |  nf/Nc^2
	nfLR |  Q(1) Q2(3) Qb2(4) g(7) g(6) g(5) Qb(2) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) Q2(3) Qb2(4) g(7) g(6) Qb(2) g(5) |  -3*nf/(2*Nc^2)
	nfLR |  Q(1) Qb2(4) g(5) g(6) g(7) Q2(3) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) Qb2(4) g(5) g(7) g(6) Q2(3) Qb(2) |  -nf/(2*Nc^2)
	nfLR |  Q(1) Qb2(4) g(6) g(5) g(7) Q2(3) Qb(2) |  15*nf/(4*Nc^2)
	nfLR |  Q(1) Qb2(4) g(7) g(5) g(6) Q2(3) Qb(2) |  nf/(4*Nc^2)
}

* Partial: { q(1) qb2(2) , q2(3) qb(4)  ,  g(5) g(6) g(7) }

	loop { 
	LL |  Q(1) g(5) g(7) g(6) Qb2(2) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(5) g(7) Qb2(2) g(6) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(5) g(7) Qb2(2) Q2(3) g(6) Qb(4) |  -1
	LL |  Q(1) g(5) g(7) Qb2(2) Q2(3) Qb(4) g(6) |  -1
	LL |  Q(1) g(5) Qb2(2) g(7) g(6) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(5) Qb2(2) g(7) Q2(3) g(6) Qb(4) |  -1
	LL |  Q(1) g(5) Qb2(2) g(7) Q2(3) Qb(4) g(6) |  -1
	LL |  Q(1) g(5) Qb2(2) Q2(3) g(7) g(6) Qb(4) |  -1
	LL |  Q(1) g(5) Qb2(2) Q2(3) g(7) Qb(4) g(6) |  -1
	LL |  Q(1) g(5) Qb2(2) Q2(3) Qb(4) g(7) g(6) |  -1
	LL |  Q(1) g(6) g(5) g(7) Qb2(2) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(6) g(5) Qb2(2) g(7) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(6) g(5) Qb2(2) Q2(3) g(7) Qb(4) |  -1
	LL |  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4) g(7) |  -1
	LL |  Q(1) g(6) Qb2(2) g(5) g(7) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(6) Qb2(2) g(5) Q2(3) g(7) Qb(4) |  -1
	LL |  Q(1) g(6) Qb2(2) g(5) Q2(3) Qb(4) g(7) |  -1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(5) g(7) Qb(4) |  -1
	LL |  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4) g(7) |  -1
	LL |  Q(1) g(6) Qb2(2) Q2(3) Qb(4) g(5) g(7) |  -1
	LL |  Q(1) g(7) g(6) g(5) Qb2(2) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(7) g(6) Qb2(2) g(5) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(7) g(6) Qb2(2) Q2(3) g(5) Qb(4) |  -1
	LL |  Q(1) g(7) g(6) Qb2(2) Q2(3) Qb(4) g(5) |  -1
	LL |  Q(1) g(7) Qb2(2) g(6) g(5) Q2(3) Qb(4) |  -1
	LL |  Q(1) g(7) Qb2(2) g(6) Q2(3) g(5) Qb(4) |  -1
	LL |  Q(1) g(7) Qb2(2) g(6) Q2(3) Qb(4) g(5) |  -1
	LL |  Q(1) g(7) Qb2(2) Q2(3) g(6) g(5) Qb(4) |  -1
	LL |  Q(1) g(7) Qb2(2) Q2(3) g(6) Qb(4) g(5) |  -1
	LL |  Q(1) g(7) Qb2(2) Q2(3) Qb(4) g(6) g(5) |  -1
	LL |  Q(1) Qb2(2) g(5) g(7) g(6) Q2(3) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(5) g(7) Q2(3) g(6) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(5) g(7) Q2(3) Qb(4) g(6) |  -1
	LL |  Q(1) Qb2(2) g(5) Q2(3) g(7) g(6) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(5) Q2(3) g(7) Qb(4) g(6) |  -1
	LL |  Q(1) Qb2(2) g(5) Q2(3) Qb(4) g(7) g(6) |  -1
	LL |  Q(1) Qb2(2) g(6) g(5) g(7) Q2(3) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(6) g(5) Q2(3) g(7) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(6) g(5) Q2(3) Qb(4) g(7) |  -1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(5) g(7) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(6) Q2(3) g(5) Qb(4) g(7) |  -1
	LL |  Q(1) Qb2(2) g(6) Q2(3) Qb(4) g(5) g(7) |  -1
	LL |  Q(1) Qb2(2) g(7) g(6) g(5) Q2(3) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(7) g(6) Q2(3) g(5) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(7) g(6) Q2(3) Qb(4) g(5) |  -1
	LL |  Q(1) Qb2(2) g(7) Q2(3) g(6) g(5) Qb(4) |  -1
	LL |  Q(1) Qb2(2) g(7) Q2(3) g(6) Qb(4) g(5) |  -1
	LL |  Q(1) Qb2(2) g(7) Q2(3) Qb(4) g(6) g(5) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(5) g(7) g(6) Qb(4) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(5) g(7) Qb(4) g(6) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(5) Qb(4) g(7) g(6) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(5) g(7) Qb(4) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4) g(7) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(6) Qb(4) g(5) g(7) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(7) g(6) g(5) Qb(4) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(7) g(6) Qb(4) g(5) |  -1
	LL |  Q(1) Qb2(2) Q2(3) g(7) Qb(4) g(6) g(5) |  -1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(5) g(7) g(6) |  -1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(6) g(5) g(7) |  -1
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) g(7) g(6) g(5) |  -1
	nfLL |  Q(1) g(5) g(6) g(7) Qb2(2) Q2(3) Qb(4) |  -3*nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) g(7) Qb(4) Qb2(2) Q2(3) |  nf/Nc
	nfLL |  Q(1) g(5) g(6) Qb2(2) g(7) Q2(3) Qb(4) |  -3*nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb2(2) Q2(3) g(7) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(5) g(6) Qb(4) Qb2(2) Q2(3) g(7) |  nf/Nc
	nfLL |  Q(1) g(5) g(7) g(6) Qb2(2) Q2(3) Qb(4) |  -nf/Nc
	nfLL |  Q(1) g(5) Qb2(2) g(6) Q2(3) g(7) Qb(4) |  nf/Nc
	nfLL |  Q(1) g(5) Qb2(2) Q2(3) g(6) g(7) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(6) g(7) g(5) Qb(4) Qb2(2) Q2(3) |  nf/Nc
	nfLL |  Q(1) g(6) g(7) Qb2(2) Q2(3) Qb(4) g(5) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) g(7) Qb(4) g(5) Qb2(2) Q2(3) |  nf/Nc
	nfLL |  Q(1) g(6) Qb2(2) Q2(3) g(7) Qb(4) g(5) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) g(5) g(6) Qb2(2) Q2(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(7) g(5) g(6) Qb(4) Qb2(2) Q2(3) |  nf/Nc
	nfLL |  Q(1) g(7) g(5) Qb2(2) g(6) Q2(3) Qb(4) |  nf/Nc
	nfLL |  Q(1) g(7) g(5) Qb2(2) Q2(3) g(6) Qb(4) |  3*nf/(2*Nc)
	nfLL |  Q(1) g(7) g(5) Qb(4) Qb2(2) Q2(3) g(6) |  nf/Nc
	nfLL |  Q(1) g(7) g(6) g(5) Qb2(2) Q2(3) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) g(6) Qb2(2) Q2(3) g(5) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(7) g(6) Qb2(2) Q2(3) Qb(4) g(5) |  -nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) Q2(3) g(5) g(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) Q2(3) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(7) Qb2(2) Q2(3) g(6) Qb(4) g(5) |  nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(5) g(6) g(7) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(5) g(7) g(6) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Q2(3) g(7) g(5) g(6) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) g(6) Q2(3) g(5) g(7) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) g(6) Q2(3) g(7) g(5) Qb(4) |  -nf/Nc
	nfLL |  Q(1) Qb2(2) g(7) Q2(3) g(5) g(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) g(7) Q2(3) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(5) g(6) g(7) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(6) g(7) g(5) Qb(4) |  -nf/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) g(6) g(7) Qb(4) g(5) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(5) g(6) Qb(4) |  -3*nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Qb2(2) Q2(3) g(7) g(6) Qb(4) g(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) g(7) Q2(3) Qb2(2) Qb(4) |  -3*nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) Q2(3) g(7) Qb2(2) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) Q2(3) Qb2(2) g(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(5) g(6) Qb(4) g(7) Q2(3) Qb2(2) |  -nf/Nc
	nfLR |  Q(1) g(5) g(7) g(6) Q2(3) Qb2(2) Qb(4) |  -nf/Nc
	nfLR |  Q(1) g(5) g(7) Q2(3) g(6) Qb2(2) Qb(4) |  -nf/Nc
	nfLR |  Q(1) g(5) Q2(3) Qb2(2) g(6) g(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) g(7) Q2(3) Qb2(2) Qb(4) g(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(6) g(7) Qb(4) Q2(3) Qb2(2) g(5) |  -nf/Nc
	nfLR |  Q(1) g(6) Q2(3) Qb2(2) g(7) Qb(4) g(5) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) g(5) g(6) Q2(3) Qb2(2) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(7) g(5) Q2(3) Qb2(2) g(6) Qb(4) |  3*nf/(2*Nc)
	nfLR |  Q(1) g(7) g(5) Qb(4) g(6) Q2(3) Qb2(2) |  -nf/Nc
	nfLR |  Q(1) g(7) g(6) g(5) Q2(3) Qb2(2) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) g(6) Q2(3) Qb2(2) g(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(7) g(6) Q2(3) Qb2(2) Qb(4) g(5) |  -nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) g(5) Qb2(2) g(6) Qb(4) |  2*nf/Nc
	nfLR |  Q(1) g(7) Q2(3) g(6) Qb2(2) g(5) Qb(4) |  -nf/Nc
	nfLR |  Q(1) g(7) Q2(3) Qb2(2) g(5) g(6) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) Qb2(2) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(7) Q2(3) Qb2(2) g(6) Qb(4) g(5) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(3) g(6) Qb2(2) g(5) g(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(3) g(7) Qb2(2) g(5) g(6) Qb(4) |  -3*nf/(2*Nc)
	nfLR |  Q(1) Q2(3) g(7) Qb2(2) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(5) g(6) g(7) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(6) g(7) g(5) Qb(4) |  -nf/Nc
	nfLR |  Q(1) Q2(3) Qb2(2) g(6) g(7) Qb(4) g(5) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(5) g(6) Qb(4) |  -3*nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(6) g(5) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(3) Qb2(2) g(7) g(6) Qb(4) g(5) |  -nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(5) g(6) g(7) Q2(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(5) g(7) g(6) Q2(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Qb2(2) g(7) g(5) g(6) Q2(3) Qb(4) |  -nf/(2*Nc)
}

* Partial: { q(1) g(2) g(3) g(4) qb(5)  ,  q2(6) qb2(7) }


	born { Q(1) g(2) g(3) g(4) Qb(5)   Q2(6) Qb2(7)  | (-1/Nc) }
	loop { 
	LL |  Q(1) g(2) g(3) g(4) Q2(6) Qb2(7) Qb(5) |  1/Nc^2 - 1
	LL |  Q(1) g(2) g(4) Q2(6) Qb2(7) Qb(5) g(3) |  1/Nc^2 - 1
	LL |  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) |  1 - 1/Nc^2
	LL |  Q(1) g(2) Q2(6) Qb2(7) g(4) g(3) Qb(5) |  1/Nc^2 - 1
	LL |  Q(1) g(3) g(2) g(4) Q2(6) Qb2(7) Qb(5) |  2/Nc^2 - 2
	LL |  Q(1) g(3) g(2) Q2(6) Qb2(7) g(4) Qb(5) |  1 - 1/Nc^2
	LL |  Q(1) g(3) g(4) g(2) Q2(6) Qb2(7) Qb(5) |  2/Nc^2 - 2
	LL |  Q(1) g(3) g(4) Q2(6) Qb2(7) g(2) Qb(5) |  1 - 1/Nc^2
	LL |  Q(1) g(4) Q2(6) Qb2(7) g(2) g(3) Qb(5) |  1/Nc^2 - 1
	LL |  Q(1) Q2(6) Qb2(7) g(2) g(3) Qb(5) g(4) |  1/Nc^2 - 1
	LL |  Q(1) Q2(6) Qb2(7) g(2) g(4) g(3) Qb(5) |  1 - 1/Nc^2
	LL |  Q(1) Q2(6) Qb2(7) g(2) g(4) Qb(5) g(3) |  1 - 1/Nc^2
	LL |  Q(1) Q2(6) Qb2(7) g(3) g(2) g(4) Qb(5) |  1/Nc^2 - 1
	LL |  Q(1) Q2(6) Qb2(7) g(3) g(4) g(2) Qb(5) |  1/Nc^2 - 1
	LL |  Q(1) Q2(6) Qb2(7) g(4) g(2) g(3) Qb(5) |  1 - 1/Nc^2
	LL |  Q(1) Qb2(7) Q2(6) Qb(5) g(4) g(3) g(2) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(2) g(3) g(4) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(2) g(3) Qb2(7) Q2(6) g(4) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(2) g(4) g(3) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(2) g(4) Qb2(7) Q2(6) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(2) Qb2(7) Q2(6) g(3) g(4) |  1/Nc^2
	LL |  Q(1) Qb(5) g(2) Qb2(7) Q2(6) g(4) g(3) |  1/Nc^2
	LL |  Q(1) Qb(5) g(3) g(2) g(4) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(3) g(2) Qb2(7) Q2(6) g(4) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(3) g(4) g(2) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(3) g(4) Qb2(7) Q2(6) g(2) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(3) Qb2(7) Q2(6) g(2) g(4) |  1/Nc^2
	LL |  Q(1) Qb(5) g(3) Qb2(7) Q2(6) g(4) g(2) |  1/Nc^2
	LL |  Q(1) Qb(5) g(4) g(2) g(3) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(4) g(2) Qb2(7) Q2(6) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(5) g(4) g(3) g(2) Qb2(7) Q2(6) |  1/Nc^2
	LL |  Q(1) Qb(5) g(4) Qb2(7) Q2(6) g(3) g(2) |  1/Nc^2
	LL |  Q(1) Qb(5) Qb2(7) g(3) Q2(6) g(2) g(4) |  1/Nc^2
	LL |  Q(1) Qb(5) Qb2(7) g(3) Q2(6) g(4) g(2) |  1/Nc^2
	LL |  Q(1) Qb(5) Qb2(7) g(4) Q2(6) g(2) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(5) Qb2(7) Q2(6) g(2) g(4) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(5) Qb2(7) Q2(6) g(4) g(2) g(3) |  -1/Nc^2
	LR |  Q(1) g(2) g(3) g(4) Q2(6) Qb2(7) Qb(5) |  1
	LR |  Q(1) g(2) g(3) g(4) Qb2(7) Q2(6) Qb(5) |  1
	LR |  Q(1) g(2) g(3) Q2(6) g(4) Qb2(7) Qb(5) |  1
	LR |  Q(1) g(2) g(3) Q2(6) Qb2(7) g(4) Qb(5) |  1
	LR |  Q(1) g(2) g(3) Qb2(7) g(4) Q2(6) Qb(5) |  1
	LR |  Q(1) g(2) g(3) Qb2(7) Q2(6) g(4) Qb(5) |  1
	LR |  Q(1) g(2) g(3) Qb2(7) Q2(6) Qb(5) g(4) |  1 - 1/Nc^2
	LR |  Q(1) g(2) g(4) g(3) Qb2(7) Q2(6) Qb(5) |  1 - 1/Nc^2
	LR |  Q(1) g(2) g(4) Qb2(7) Q2(6) Qb(5) g(3) |  1/Nc^2 - 1
	LR |  Q(1) g(2) Q2(6) g(3) g(4) Qb2(7) Qb(5) |  1
	LR |  Q(1) g(2) Q2(6) g(3) Qb2(7) g(4) Qb(5) |  1
	LR |  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) |  1
	LR |  Q(1) g(2) Qb2(7) g(3) g(4) Q2(6) Qb(5) |  1
	LR |  Q(1) g(2) Qb2(7) g(3) Q2(6) g(4) Qb(5) |  1
	LR |  Q(1) g(2) Qb2(7) Q2(6) g(3) g(4) Qb(5) |  1
	LR |  Q(1) g(2) Qb2(7) Q2(6) g(4) g(3) Qb(5) |  1/Nc^2 - 1
	LR |  Q(1) g(3) g(2) g(4) Qb2(7) Q2(6) Qb(5) |  1/Nc^2 - 1
	LR |  Q(1) g(3) g(2) Qb2(7) Q2(6) g(4) Qb(5) |  1 - 1/Nc^2
	LR |  Q(1) g(3) g(4) g(2) Qb2(7) Q2(6) Qb(5) |  1/Nc^2 - 1
	LR |  Q(1) g(3) g(4) Qb2(7) Q2(6) g(2) Qb(5) |  1 - 1/Nc^2
	LR |  Q(1) g(3) g(4) Qb2(7) Q2(6) Qb(5) g(2) |  1 - 1/Nc^2
	LR |  Q(1) g(3) Qb2(7) Q2(6) g(2) Qb(5) g(4) |  1/Nc^2 - 1
	LR |  Q(1) g(4) g(2) g(3) Qb2(7) Q2(6) Qb(5) |  1 - 1/Nc^2
	LR |  Q(1) g(4) g(3) Qb2(7) Q2(6) g(2) Qb(5) |  1/Nc^2 - 1
	LR |  Q(1) g(4) Qb2(7) Q2(6) g(2) g(3) Qb(5) |  1/Nc^2 - 1
	LR |  Q(1) Q2(6) g(2) g(3) g(4) Qb2(7) Qb(5) |  1
	LR |  Q(1) Q2(6) g(2) g(3) Qb2(7) g(4) Qb(5) |  1
	LR |  Q(1) Q2(6) g(2) Qb2(7) g(3) g(4) Qb(5) |  1
	LR |  Q(1) Q2(6) Qb2(7) g(2) g(3) g(4) Qb(5) |  1
	LR |  Q(1) Q2(6) Qb2(7) Qb(5) g(4) g(3) g(2) |  -1/Nc^2
	LR |  Q(1) Qb2(7) g(2) g(3) g(4) Q2(6) Qb(5) |  1
	LR |  Q(1) Qb2(7) g(2) g(3) Q2(6) g(4) Qb(5) |  1
	LR |  Q(1) Qb2(7) g(2) Q2(6) g(3) g(4) Qb(5) |  1
	LR |  Q(1) Qb2(7) Q2(6) g(2) g(3) g(4) Qb(5) |  1
	LR |  Q(1) Qb2(7) Q2(6) g(2) g(3) Qb(5) g(4) |  1/Nc^2 - 1
	LR |  Q(1) Qb2(7) Q2(6) g(2) g(4) g(3) Qb(5) |  -2/Nc^2 + 2
	LR |  Q(1) Qb2(7) Q2(6) g(2) g(4) Qb(5) g(3) |  -2/Nc^2 + 2
	LR |  Q(1) Qb2(7) Q2(6) g(4) g(2) g(3) Qb(5) |  -2/Nc^2 + 2
	LR |  Q(1) Qb2(7) Q2(6) g(4) g(2) Qb(5) g(3) |  1 - 1/Nc^2
	LR |  Q(1) Qb2(7) Q2(6) g(4) g(3) g(2) Qb(5) |  1 - 1/Nc^2
	LR |  Q(1) Qb(5) g(2) g(3) g(4) Q2(6) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(5) g(2) g(3) Q2(6) Qb2(7) g(4) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(2) g(4) g(3) Q2(6) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(5) g(2) g(4) Q2(6) Qb2(7) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(2) Q2(6) Qb2(7) g(3) g(4) |  1/Nc^2
	LR |  Q(1) Qb(5) g(2) Q2(6) Qb2(7) g(4) g(3) |  1/Nc^2
	LR |  Q(1) Qb(5) g(3) g(2) g(4) Q2(6) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(5) g(3) g(2) Q2(6) Qb2(7) g(4) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(3) g(4) g(2) Q2(6) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(5) g(3) g(4) Q2(6) Qb2(7) g(2) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(3) Q2(6) Qb2(7) g(2) g(4) |  1/Nc^2
	LR |  Q(1) Qb(5) g(3) Q2(6) Qb2(7) g(4) g(2) |  1/Nc^2
	LR |  Q(1) Qb(5) g(4) g(2) g(3) Q2(6) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(5) g(4) g(2) Q2(6) Qb2(7) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(4) g(3) Q2(6) Qb2(7) g(2) |  -1/Nc^2
	LR |  Q(1) Qb(5) g(4) Q2(6) g(2) Qb2(7) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(5) Q2(6) g(2) Qb2(7) g(3) g(4) |  1/Nc^2
	LR |  Q(1) Qb(5) Q2(6) Qb2(7) g(2) g(4) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(5) Q2(6) Qb2(7) g(4) g(2) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(5) Q2(6) Qb2(7) g(4) g(3) g(2) |  -1/Nc^2
	nfLL |  Q(1) g(2) g(3) g(4) Qb2(7) Q2(6) Qb(5) |  -nf/Nc
	nfLL |  Q(1) g(2) g(3) Qb2(7) g(4) Q2(6) Qb(5) |  -nf/Nc
	nfLL |  Q(1) g(2) g(3) Qb2(7) Q2(6) g(4) Qb(5) |  -nf/Nc
	nfLR |  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) |  nf/Nc
	nfLR |  Q(1) Q2(6) g(2) Qb2(7) g(3) g(4) Qb(5) |  nf/Nc
	nfLR |  Q(1) Q2(6) Qb2(7) g(2) g(3) g(4) Qb(5) |  nf/Nc
}

* Partial: { q(1) g(2) g(3) g(4) qb2(5)  ,  q2(6) qb(7) }


	born { Q(1) g(2) g(3) g(4) Qb2(5)   Q2(6) Qb(7)  | (1) }
	loop { 
	LL |  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) |  Nc - 1/Nc
	LL |  Q(1) Qb2(5) g(4) g(3) g(2) Q2(6) Qb(7) |  1/Nc
	LL |  Q(1) Qb2(5) g(4) g(3) Q2(6) g(2) Qb(7) |  1/Nc
	LL |  Q(1) Qb2(5) g(4) g(3) Q2(6) Qb(7) g(2) |  1/Nc
	LL |  Q(1) Qb2(5) g(4) Q2(6) g(3) g(2) Qb(7) |  1/Nc
	LL |  Q(1) Qb2(5) g(4) Q2(6) g(3) Qb(7) g(2) |  1/Nc
	LL |  Q(1) Qb2(5) g(4) Q2(6) Qb(7) g(3) g(2) |  1/Nc
	LL |  Q(1) Qb2(5) Q2(6) g(4) g(3) g(2) Qb(7) |  1/Nc
	LL |  Q(1) Qb2(5) Q2(6) g(4) g(3) Qb(7) g(2) |  1/Nc
	LL |  Q(1) Qb2(5) Q2(6) g(4) Qb(7) g(3) g(2) |  1/Nc
	LL |  Q(1) Qb2(5) Q2(6) Qb(7) g(4) g(3) g(2) |  1/Nc
	LR |  Q(1) g(2) g(3) g(4) Q2(6) Qb2(5) Qb(7) |  -1/Nc
	LR |  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) |  -1/Nc
	LR |  Q(1) g(2) g(3) Q2(6) g(4) Qb2(5) Qb(7) |  -1/Nc
	LR |  Q(1) g(2) Q2(6) g(3) g(4) Qb2(5) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(6) g(2) g(3) g(4) Qb2(5) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(6) Qb2(5) g(4) g(3) g(2) Qb(7) |  1/Nc
	LR |  Q(1) Q2(6) Qb2(5) g(4) g(3) Qb(7) g(2) |  1/Nc
	LR |  Q(1) Q2(6) Qb2(5) g(4) Qb(7) g(3) g(2) |  1/Nc
	LR |  Q(1) Q2(6) Qb2(5) Qb(7) g(4) g(3) g(2) |  1/Nc
	LR |  Q(1) Qb(7) Q2(6) Qb2(5) g(4) g(3) g(2) |  1/Nc
	nfLL |  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) |  nf
}

* Partial: { q(1) g(2) g(3) qb(4)  ,  q2(5) g(6) qb2(7) }


	born { Q(1) g(2) g(3) Qb(4)   Q2(5) g(6) Qb2(7)  | (-1/Nc) }
	loop { 
	LL |  Q(1) g(2) g(3) g(6) Qb(4) Qb2(7) Q2(5) |  1
	LL |  Q(1) g(2) g(3) Qb(4) Qb2(7) Q2(5) g(6) |  1
	LL |  Q(1) g(2) g(6) g(3) Qb(4) Qb2(7) Q2(5) |  1
	LL |  Q(1) g(2) g(6) Q2(5) Qb2(7) Qb(4) g(3) |  -1/Nc^2
	LL |  Q(1) g(2) Q2(5) g(6) Qb2(7) g(3) Qb(4) |  1
	LL |  Q(1) g(3) g(2) g(6) Q2(5) Qb2(7) Qb(4) |  -1/Nc^2
	LL |  Q(1) g(6) g(2) g(3) Qb(4) Qb2(7) Q2(5) |  1
	LL |  Q(1) Q2(5) g(6) Qb2(7) g(3) g(2) Qb(4) |  -1
	LL |  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) |  1/Nc^2
	LL |  Q(1) Qb2(7) g(6) Q2(5) Qb(4) g(3) g(2) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(2) g(6) g(3) Qb2(7) Q2(5) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(2) g(6) Qb2(7) g(3) Q2(5) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(2) g(6) Qb2(7) Q2(5) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(2) Qb2(7) Q2(5) g(6) g(3) |  1/Nc^2
	LL |  Q(1) Qb(4) g(3) g(2) Qb2(7) Q2(5) g(6) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(3) g(6) g(2) Qb2(7) Q2(5) |  1/Nc^2
	LL |  Q(1) Qb(4) g(3) g(6) Qb2(7) Q2(5) g(2) |  -1/Nc^2
	LL |  Q(1) Qb(4) g(3) Qb2(7) Q2(5) g(2) g(6) |  1/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) g(3) Q2(5) g(2) g(6) |  1/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) g(6) Q2(5) g(2) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) Q2(5) g(2) g(6) g(3) |  -1/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) Q2(5) g(3) g(2) g(6) |  1/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) Q2(5) g(6) g(2) g(3) |  -2/Nc^2
	LL |  Q(1) Qb(4) Qb2(7) Q2(5) g(6) g(3) g(2) |  -1/Nc^2
	LR |  Q(1) g(2) g(3) g(6) Q2(5) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(7) g(6) Qb(4) |  -1
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(7) Qb(4) g(6) |  -1
	LR |  Q(1) g(2) g(3) Qb(4) g(6) Q2(5) Qb2(7) |  -1
	LR |  Q(1) g(2) g(6) g(3) Q2(5) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(2) g(6) Q2(5) g(3) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(2) g(6) Q2(5) Qb2(7) g(3) Qb(4) |  -1
	LR |  Q(1) g(2) g(6) Qb2(7) Q2(5) Qb(4) g(3) |  -1/Nc^2
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(7) g(6) Qb(4) |  -1
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(7) Qb(4) g(6) |  -1
	LR |  Q(1) g(2) Q2(5) Qb2(7) g(3) g(6) Qb(4) |  -1
	LR |  Q(1) g(2) Q2(5) Qb2(7) g(3) Qb(4) g(6) |  -1
	LR |  Q(1) g(2) Q2(5) Qb2(7) g(6) g(3) Qb(4) |  -1
	LR |  Q(1) g(2) Qb2(7) g(3) g(6) Q2(5) Qb(4) |  -1
	LR |  Q(1) g(2) Qb2(7) g(6) g(3) Q2(5) Qb(4) |  -1
	LR |  Q(1) g(2) Qb2(7) g(6) Q2(5) g(3) Qb(4) |  -1
	LR |  Q(1) g(3) g(2) g(6) Qb2(7) Q2(5) Qb(4) |  -1/Nc^2
	LR |  Q(1) g(3) Qb2(7) g(6) Q2(5) g(2) Qb(4) |  -1
	LR |  Q(1) g(6) g(2) g(3) Q2(5) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(6) g(2) Q2(5) g(3) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(6) g(2) Q2(5) Qb2(7) g(3) Qb(4) |  -1
	LR |  Q(1) g(6) Q2(5) g(2) g(3) Qb2(7) Qb(4) |  -1
	LR |  Q(1) g(6) Q2(5) g(2) Qb2(7) g(3) Qb(4) |  -1
	LR |  Q(1) g(6) Q2(5) Qb2(7) g(2) g(3) Qb(4) |  -1
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(7) g(6) Qb(4) |  -1
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(7) Qb(4) g(6) |  -1
	LR |  Q(1) Q2(5) g(2) Qb2(7) g(3) g(6) Qb(4) |  -1
	LR |  Q(1) Q2(5) g(2) Qb2(7) g(3) Qb(4) g(6) |  -1
	LR |  Q(1) Q2(5) g(2) Qb2(7) g(6) g(3) Qb(4) |  -1
	LR |  Q(1) Q2(5) g(6) Qb2(7) Qb(4) g(3) g(2) |  1/Nc^2
	LR |  Q(1) Q2(5) Qb2(7) g(2) g(3) g(6) Qb(4) |  -1
	LR |  Q(1) Q2(5) Qb2(7) g(2) g(3) Qb(4) g(6) |  -1
	LR |  Q(1) Q2(5) Qb2(7) g(2) g(6) g(3) Qb(4) |  -1
	LR |  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(2) g(3) g(6) Q2(5) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(2) g(6) g(3) Q2(5) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(2) g(6) Q2(5) g(3) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(6) g(2) g(3) Q2(5) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(6) g(2) Q2(5) g(3) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(6) Q2(5) g(2) g(3) Qb(4) |  -1
	LR |  Q(1) Qb2(7) g(6) Q2(5) g(2) Qb(4) g(3) |  -1
	LR |  Q(1) Qb2(7) Q2(5) g(6) g(2) g(3) Qb(4) |  1/Nc^2
	LR |  Q(1) Qb(4) g(2) g(6) g(3) Q2(5) Qb2(7) |  -1/Nc^2
	LR |  Q(1) Qb(4) g(2) g(6) Q2(5) g(3) Qb2(7) |  -1/Nc^2
	LR |  Q(1) Qb(4) g(2) g(6) Q2(5) Qb2(7) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(4) g(2) Q2(5) Qb2(7) g(6) g(3) |  1/Nc^2
	LR |  Q(1) Qb(4) g(3) g(2) Q2(5) Qb2(7) g(6) |  -1/Nc^2
	LR |  Q(1) Qb(4) g(3) g(6) g(2) Q2(5) Qb2(7) |  1/Nc^2
	LR |  Q(1) Qb(4) g(3) g(6) Q2(5) Qb2(7) g(2) |  -1/Nc^2
	LR |  Q(1) Qb(4) g(3) Q2(5) Qb2(7) g(2) g(6) |  1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) g(3) Qb2(7) g(2) g(6) |  1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) g(6) Qb2(7) g(2) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(7) g(2) g(6) g(3) |  -1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(7) g(3) g(2) g(6) |  1/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(7) g(6) g(2) g(3) |  -2/Nc^2
	LR |  Q(1) Qb(4) Q2(5) Qb2(7) g(6) g(3) g(2) |  -1/Nc^2
	nfLL |  Q(1) g(2) g(3) g(6) Qb2(7) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(3) Qb2(7) g(6) Q2(5) Qb(4) |  5*nf/(4*Nc)
	nfLL |  Q(1) g(2) g(3) Qb2(7) Q2(5) g(6) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(2) g(6) g(3) Qb2(7) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(2) g(6) Qb2(7) g(3) Q2(5) Qb(4) |  -nf/(4*Nc)
	nfLL |  Q(1) g(2) g(6) Qb2(7) Q2(5) g(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(2) Qb2(7) g(3) Q2(5) g(6) Qb(4) |  -nf/Nc
	nfLL |  Q(1) g(2) Qb2(7) Q2(5) g(3) g(6) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(2) Qb2(7) Q2(5) g(6) g(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) g(2) g(3) Qb2(7) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) g(6) g(2) Qb2(7) Q2(5) g(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) Qb2(7) g(3) Q2(5) g(2) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) g(6) Qb2(7) Q2(5) g(2) g(3) Qb(4) |  -nf/(2*Nc)
	nfLL |  Q(1) Q2(5) g(2) g(3) g(6) Qb2(7) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Q2(5) g(2) g(6) g(3) Qb2(7) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Q2(5) g(3) g(2) g(6) Qb2(7) Qb(4) |  -nf/(4*Nc)
	nfLL |  Q(1) Q2(5) g(6) g(2) g(3) Qb2(7) Qb(4) |  nf/(4*Nc)
	nfLL |  Q(1) Qb2(7) g(3) Q2(5) g(2) g(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(7) g(3) Q2(5) g(6) g(2) Qb(4) |  nf/(4*Nc)
	nfLL |  Q(1) Qb2(7) g(6) Q2(5) g(3) g(2) Qb(4) |  nf/(4*Nc)
	nfLL |  Q(1) Qb2(7) Q2(5) g(2) g(3) g(6) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(7) Q2(5) g(2) g(6) g(3) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(7) Q2(5) g(6) g(2) g(3) Qb(4) |  nf/(2*Nc)
	nfLL |  Q(1) Qb2(7) Q2(5) g(6) Qb(4) g(3) g(2) |  -nf/Nc
	nfLL |  Q(1) Qb2(7) Q2(5) Qb(4) g(3) g(2) g(6) |  -nf/Nc
	nfLL |  Q(1) Qb2(7) Q2(5) Qb(4) g(3) g(6) g(2) |  -nf/Nc
	nfLL |  Q(1) Qb2(7) Q2(5) Qb(4) g(6) g(3) g(2) |  -nf/Nc
	nfLR |  Q(1) g(2) g(3) g(6) Q2(5) Qb2(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) g(3) Q2(5) g(6) Qb2(7) Qb(4) |  -nf/(4*Nc)
	nfLR |  Q(1) g(2) g(3) Q2(5) Qb2(7) g(6) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) g(6) g(3) Q2(5) Qb2(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(2) g(6) Q2(5) g(3) Qb2(7) Qb(4) |  nf/(4*Nc)
	nfLR |  Q(1) g(2) g(6) Q2(5) Qb2(7) g(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(5) Qb2(7) g(3) g(6) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(2) Q2(5) Qb2(7) g(6) g(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(6) g(2) g(3) Q2(5) Qb2(7) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) g(2) Q2(5) Qb2(7) g(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(6) Q2(5) g(2) Qb2(7) g(3) Qb(4) |  -nf/Nc
	nfLR |  Q(1) g(6) Q2(5) g(3) Qb2(7) g(2) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) g(6) Q2(5) Qb2(7) g(2) g(3) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) g(6) Q2(5) Qb2(7) Qb(4) g(3) g(2) |  nf/Nc
	nfLR |  Q(1) Q2(5) g(3) Qb2(7) g(2) g(6) Qb(4) |  -nf/(2*Nc)
	nfLR |  Q(1) Q2(5) g(3) Qb2(7) g(6) g(2) Qb(4) |  -nf/(4*Nc)
	nfLR |  Q(1) Q2(5) g(6) Qb2(7) g(2) g(3) Qb(4) |  nf/Nc
	nfLR |  Q(1) Q2(5) g(6) Qb2(7) g(3) g(2) Qb(4) |  -nf/(4*Nc)
	nfLR |  Q(1) Q2(5) Qb2(7) g(2) g(3) g(6) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(7) g(2) g(6) g(3) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(7) g(2) g(3) g(6) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(7) g(2) g(6) g(3) Q2(5) Qb(4) |  nf/(2*Nc)
	nfLR |  Q(1) Qb2(7) g(3) g(2) g(6) Q2(5) Qb(4) |  nf/(4*Nc)
	nfLR |  Q(1) Qb2(7) g(6) g(2) g(3) Q2(5) Qb(4) |  3*nf/(4*Nc)
}

* Partial: { q(1) g(2) g(3) qb2(4)  ,  q2(5) g(6) qb(7) }


	born { Q(1) g(2) g(3) Qb2(4)   Q2(5) g(6) Qb(7)  | (1) }
	loop { 
	LL |  Q(1) g(2) g(3) g(6) Qb2(4) Q2(5) Qb(7) |  1/Nc
	LL |  Q(1) g(2) g(3) Qb2(4) g(6) Q2(5) Qb(7) |  1/Nc
	LL |  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) |  Nc
	LL |  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(7) g(6) |  1/Nc
	LL |  Q(1) g(2) g(6) g(3) Qb2(4) Q2(5) Qb(7) |  1/Nc
	LL |  Q(1) g(6) g(2) g(3) Qb2(4) Q2(5) Qb(7) |  1/Nc
	LL |  Q(1) Qb2(4) g(3) g(2) Q2(5) g(6) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) g(2) g(6) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) g(6) g(2) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) g(3) Q2(5) g(6) Qb(7) g(2) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) g(2) g(6) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) g(6) g(2) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(3) g(6) Qb(7) g(2) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(6) g(3) g(2) Qb(7) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(6) g(3) Qb(7) g(2) |  -1/Nc
	LL |  Q(1) Qb2(4) Q2(5) g(6) Qb(7) g(3) g(2) |  -1/Nc
	LR |  Q(1) g(2) g(3) g(6) Q2(5) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) g(2) g(3) Q2(5) Qb2(4) Qb(7) g(6) |  1/Nc
	LR |  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) |  -1/Nc
	LR |  Q(1) g(2) g(6) g(3) Q2(5) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) g(2) g(6) Q2(5) g(3) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) g(2) Q2(5) g(3) Qb2(4) Qb(7) g(6) |  1/Nc
	LR |  Q(1) g(6) g(2) g(3) Q2(5) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) g(6) g(2) Q2(5) g(3) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) g(6) Q2(5) g(2) g(3) Qb2(4) Qb(7) |  1/Nc
	LR |  Q(1) Q2(5) g(2) g(3) Qb2(4) Qb(7) g(6) |  1/Nc
	LR |  Q(1) Q2(5) g(6) Qb2(4) g(3) g(2) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(5) g(6) Qb2(4) g(3) Qb(7) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) g(6) Qb2(4) Qb(7) g(3) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) g(2) g(6) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) g(6) g(2) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(3) g(6) Qb(7) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(6) g(3) g(2) Qb(7) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(6) g(3) Qb(7) g(2) |  -1/Nc
	LR |  Q(1) Q2(5) Qb2(4) g(6) Qb(7) g(3) g(2) |  -1/Nc
	LR |  Q(1) Qb(7) g(6) Q2(5) Qb2(4) g(3) g(2) |  1/Nc
	nfLL |  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) |  nf
}



==> anc/partials_3g4q2l.dat <==
* Partial: { q(1) qb(2) , q2(3) g(4) qb2(5) ,  g(6) g(7) ; l(8) lb(9) }

	loop { 
	LL	|  Q(1) g(6) g(7) Q2(3) g(4) Qb2(5) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(7) Qb(2) g(4) Qb2(5) Q2(3) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) Q2(3) g(4) Qb2(5) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) g(7) Qb2(5) Q2(3) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) Qb(2) g(4) g(7) Qb2(5) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) g(4) Qb2(5) Q2(3) g(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) Qb(2) Qb2(5) Q2(3) g(7) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) g(6) Qb(2) g(4) Qb2(5) Q2(3) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(7) Qb(2) g(6) g(4) Qb2(5) Q2(3) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(7) Qb(2) Qb2(5) Q2(3) g(4) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(6) g(7) g(4) Qb2(5) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(6) g(4) g(7) Qb2(5) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(6) g(4) Qb2(5) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(7) g(4) Qb2(5) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(4) g(6) g(7) Qb2(5) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(4) g(6) Qb2(5) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(4) g(7) Qb2(5) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(4) Qb2(5) g(6) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) g(4) Qb2(5) g(7) g(6) Qb(2) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(6) g(7) g(4) Qb2(5) Q2(3) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) g(6) g(4) g(7) Qb2(5) Q2(3) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(6) g(4) Qb2(5) g(7) Q2(3) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(6) g(4) Qb2(5) Q2(3) g(7) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(6) Qb2(5) Q2(3) g(4) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(7) g(6) Qb2(5) Q2(3) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) g(7) g(4) g(6) Qb2(5) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(7) g(4) Qb2(5) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) g(7) Qb2(5) Q2(3) g(6) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(5) g(7) Q2(3) g(6) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(5) g(4) Q2(3) g(6) g(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) Qb2(5) Q2(3) g(6) g(4) g(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) Qb2(5) Q2(3) g(7) g(6) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(5) Q2(3) g(4) g(6) g(7) l(8) lb(9) |  3/Nc
	LL	|  Q(1) Qb(2) Qb2(5) Q2(3) g(4) g(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(7) Qb2(5) g(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(7) Qb(2) g(4) Q2(3) Qb2(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb2(5) g(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb(2) g(7) Q2(3) Qb2(5) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb(2) g(4) g(7) Q2(3) Qb2(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) Qb(2) g(4) Q2(3) Qb2(5) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb(2) Q2(3) Qb2(5) g(7) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(7) g(6) Qb(2) g(4) Q2(3) Qb2(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb2(5) g(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  2/Nc
	LR	|  Q(1) g(7) Qb(2) g(6) g(4) Q2(3) Qb2(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb(2) Q2(3) Qb2(5) g(4) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(6) g(7) g(4) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(6) g(4) g(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(6) g(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(7) g(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(4) g(6) g(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(4) g(6) Q2(3) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(4) g(7) Q2(3) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(4) Q2(3) g(6) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(5) g(4) Q2(3) g(6) Qb(2) g(7) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) g(6) g(7) g(4) Q2(3) Qb2(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(6) g(4) g(7) Q2(3) Qb2(5) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) g(6) g(4) Q2(3) g(7) Qb2(5) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) g(6) g(4) Q2(3) Qb2(5) g(7) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) g(6) Q2(3) Qb2(5) g(4) g(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(7) g(6) Q2(3) Qb2(5) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(7) g(4) g(6) Q2(3) Qb2(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(7) g(4) Q2(3) Qb2(5) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(7) Q2(3) Qb2(5) g(6) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) g(7) Qb2(5) g(6) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) g(4) Qb2(5) g(6) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(5) g(6) g(4) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(5) g(7) g(6) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(5) g(4) g(6) g(7) l(8) lb(9) |  3/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(5) g(4) g(7) g(6) l(8) lb(9) |  1/Nc
	nfLL	|  Q(1) g(6) g(7) Qb2(5) g(4) Q2(3) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) g(4) Qb2(5) g(7) Q2(3) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) g(4) Qb2(5) Q2(3) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(6) g(4) Qb2(5) Q2(3) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(7) g(6) g(4) Qb2(5) Q2(3) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(7) g(4) Qb2(5) Q2(3) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) Qb2(5) Q2(3) g(4) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(7) Qb2(5) Q2(3) g(4) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) g(4) g(6) Qb2(5) g(7) Q2(3) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLL	|  Q(1) g(4) g(6) Qb2(5) Q2(3) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLL	|  Q(1) g(4) g(7) Qb2(5) Q2(3) Qb(2) g(6) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) g(4) Qb2(5) Q2(3) g(7) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) g(4) Qb2(5) Q2(3) Qb(2) g(6) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(4) Qb2(5) Q2(3) Qb(2) g(7) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Q2(3) g(7) g(6) g(4) Qb2(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Q2(3) g(4) g(6) g(7) Qb2(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(5) g(7) Q2(3) g(4) g(6) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(5) g(4) Q2(3) g(7) g(6) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(5) Q2(3) g(7) g(4) Qb(2) g(6) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(5) Q2(3) g(4) g(6) g(7) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLL	|  Q(1) Qb2(5) Q2(3) g(4) g(6) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(5) Q2(3) g(4) g(7) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) g(7) Q2(3) g(4) Qb2(5) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) g(4) Q2(3) g(7) Qb2(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) g(4) Q2(3) Qb2(5) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(6) g(4) Q2(3) Qb2(5) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(7) g(6) g(4) Q2(3) Qb2(5) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(7) g(4) Q2(3) Qb2(5) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(5) g(4) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(7) Q2(3) Qb2(5) g(4) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) g(4) g(6) Q2(3) Qb2(5) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLR	|  Q(1) g(4) g(7) Q2(3) Qb2(5) Qb(2) g(6) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) g(4) Q2(3) g(6) Qb2(5) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLR	|  Q(1) g(4) Q2(3) Qb2(5) g(7) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) g(4) Q2(3) Qb2(5) Qb(2) g(6) g(7) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(4) Q2(3) Qb2(5) Qb(2) g(7) g(6) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) g(7) Qb2(5) g(4) g(6) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) g(4) Qb2(5) g(6) g(7) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLR	|  Q(1) Q2(3) g(4) Qb2(5) g(7) g(6) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(5) g(7) g(4) Qb(2) g(6) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(5) g(4) g(6) g(7) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(5) g(4) g(6) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(5) g(4) g(7) Qb(2) g(6) l(8) lb(9) |  nf/(2*Nc^2)
	nfLR	|  Q(1) Qb2(5) g(7) g(6) g(4) Q2(3) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) Qb2(5) g(4) g(6) g(7) Q2(3) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
}


* Partial: { q(1) qb2(2) , q2(3) g(4) qb(5) ,  g(6) g(7) ; l(8) lb(9) }

	loop { 
	LL	|  Q(1) g(6) g(7) Qb2(2) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb2(2) g(7) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) g(7) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) g(4) g(7) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) g(4) Qb(5) g(7) l(8) lb(9) |  1
	LL	|  Q(1) g(7) g(6) Qb2(2) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(7) Qb2(2) g(6) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) g(6) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) g(4) g(6) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) g(4) Qb(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(6) g(7) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) g(7) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) g(4) g(7) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) g(4) Qb(5) g(7) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(7) g(6) Q2(3) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) g(6) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) g(4) g(6) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) g(4) Qb(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) g(7) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) g(4) g(7) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) g(4) Qb(5) g(7) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) g(4) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) g(4) g(6) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) g(4) Qb(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) g(6) g(7) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) g(6) Qb(5) g(7) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) g(7) g(6) Qb(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) g(7) Qb(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) Qb(5) g(6) g(7) l(8) lb(9) |  1
	LL	|  Q(1) Qb2(2) Q2(3) g(4) Qb(5) g(7) g(6) l(8) lb(9) |  1
	nfLL	|  Q(1) g(6) g(7) g(4) Qb2(2) Q2(3) Qb(5) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(6) g(7) Qb2(2) g(4) Q2(3) Qb(5) l(8) lb(9) |  5*nf/(4*Nc)
	nfLL	|  Q(1) g(6) g(7) Qb2(2) Q2(3) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(6) g(4) g(7) Qb2(2) Q2(3) Qb(5) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(6) g(4) Qb2(2) g(7) Q2(3) Qb(5) l(8) lb(9) |  -nf/(4*Nc)
	nfLL	|  Q(1) g(6) Qb2(2) g(7) Q2(3) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(7) g(4) g(6) Qb2(2) Q2(3) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(4) Qb2(2) Q2(3) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(4) Qb2(2) Q2(3) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) g(4) Q2(3) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) Q2(3) g(4) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) Q2(3) g(4) Qb(5) g(6) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(4) g(6) g(7) Qb2(2) Q2(3) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(4) g(6) Qb2(2) g(7) Q2(3) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(4) g(6) Qb2(2) Q2(3) g(7) Qb(5) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLL	|  Q(1) g(4) g(7) g(6) Qb2(2) Q2(3) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(4) g(7) Qb2(2) Q2(3) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(4) g(7) Qb2(2) Q2(3) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(4) Qb2(2) Q2(3) g(6) g(7) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(4) Qb2(2) Q2(3) g(7) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(4) Qb2(2) Q2(3) g(7) Qb(5) g(6) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(6) g(7) g(4) Qb2(2) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(6) g(4) g(7) Qb2(2) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(7) g(6) g(4) Qb2(2) Qb(5) l(8) lb(9) |  -nf/(4*Nc)
	nfLL	|  Q(1) Q2(3) g(4) g(6) g(7) Qb2(2) Qb(5) l(8) lb(9) |  5*nf/(4*Nc)
	nfLL	|  Q(1) Qb2(2) g(7) Q2(3) g(4) g(6) Qb(5) l(8) lb(9) |  3*nf/(4*Nc)
	nfLL	|  Q(1) Qb2(2) g(4) Q2(3) g(6) g(7) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) g(4) Q2(3) g(7) g(6) Qb(5) l(8) lb(9) |  3*nf/(4*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(4) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(4) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(4) g(6) g(7) Qb(5) l(8) lb(9) |  3*nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(4) g(7) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(4) g(7) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(7) g(4) Q2(3) Qb2(2) Qb(5) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(6) g(7) Q2(3) g(4) Qb2(2) Qb(5) l(8) lb(9) |  -5*nf/(4*Nc)
	nfLR	|  Q(1) g(6) g(7) Q2(3) Qb2(2) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(6) g(7) Qb(5) g(4) Q2(3) Qb2(2) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(6) g(4) g(7) Q2(3) Qb2(2) Qb(5) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(6) g(4) Q2(3) g(7) Qb2(2) Qb(5) l(8) lb(9) |  5*nf/(4*Nc)
	nfLR	|  Q(1) g(7) g(6) Qb(5) g(4) Q2(3) Qb2(2) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(7) g(4) g(6) Q2(3) Qb2(2) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(4) Q2(3) Qb2(2) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(4) Q2(3) Qb2(2) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) g(4) Qb2(2) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(2) g(4) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(2) g(4) Qb(5) g(6) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(4) g(6) g(7) Q2(3) Qb2(2) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(4) g(6) Q2(3) Qb2(2) g(7) Qb(5) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLR	|  Q(1) g(4) g(7) g(6) Q2(3) Qb2(2) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(4) g(7) Q2(3) Qb2(2) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(4) g(7) Q2(3) Qb2(2) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(4) Q2(3) g(6) Qb2(2) g(7) Qb(5) l(8) lb(9) |  -2*nf/Nc
	nfLR	|  Q(1) g(4) Q2(3) g(7) Qb2(2) g(6) Qb(5) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(4) Q2(3) Qb2(2) g(6) g(7) Qb(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(4) Q2(3) Qb2(2) g(7) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(4) Q2(3) Qb2(2) g(7) Qb(5) g(6) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) g(7) Qb2(2) g(6) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) Q2(3) g(7) Qb2(2) g(4) g(6) Qb(5) l(8) lb(9) |  nf/(4*Nc)
	nfLR	|  Q(1) Q2(3) g(4) Qb2(2) g(6) g(7) Qb(5) l(8) lb(9) |  3*nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) g(4) Qb2(2) g(7) g(6) Qb(5) l(8) lb(9) |  nf/(4*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(6) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(4) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(4) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(4) g(6) g(7) Qb(5) l(8) lb(9) |  3*nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(4) g(7) g(6) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(4) g(7) Qb(5) g(6) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(6) g(7) g(4) Q2(3) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(6) g(4) g(7) Q2(3) Qb(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(7) g(6) g(4) Q2(3) Qb(5) l(8) lb(9) |  -3*nf/(4*Nc)
	nfLR	|  Q(1) Qb2(2) g(4) g(6) g(7) Q2(3) Qb(5) l(8) lb(9) |  3*nf/(4*Nc)
}


* Partial: { q(1) qb(2) , q2(3) qb2(4) ,  g(5) g(6) g(7) ; l(8) lb(9) }

	born { Q(1) Qb(2) Q2(3) Qb2(4) g(5) g(6) g(7) l(8) lb(9) |	(-1/Nc)
	       Q(1) Qb(2) g(5) g(6) g(7) Q2(3) Qb2(4) l(8) lb(9) |	(-1/Nc) }
	loop { 
 LL	|  Q(1) g(5) g(6) g(7) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(5) g(6) Q2(3) Qb2(4) Qb(2) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(7) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(7) g(6) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(7) Q2(3) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(7) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) g(5) g(7) Q2(3) Qb2(4) Qb(2) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(7) Qb(2) Qb2(4) Q2(3) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) Q2(3) g(6) Qb2(4) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(5) Q2(3) Qb2(4) g(6) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) Q2(3) Qb2(4) g(7) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(5) Qb(2) g(6) g(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) Qb(2) g(6) Qb2(4) g(7) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) Qb(2) g(7) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) Qb(2) Qb2(4) Q2(3) g(7) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(5) g(7) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(5) g(7) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(5) Q2(3) Qb2(4) g(7) Qb(2) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) g(6) g(5) Qb(2) Qb2(4) Q2(3) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(7) g(5) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  3/Nc
	LL	|  Q(1) g(6) g(7) Q2(3) g(5) Qb2(4) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(7) Q2(3) Qb2(4) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Q2(3) g(5) Qb2(4) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Q2(3) Qb2(4) g(5) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) g(5) g(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) Qb2(4) g(7) Q2(3) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) Qb2(4) Q2(3) g(5) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) Qb(2) Qb2(4) Q2(3) g(7) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) g(5) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) g(6) g(5) Qb(2) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) g(6) Qb(2) g(5) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Q2(3) g(5) Qb2(4) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Q2(3) Qb2(4) g(5) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(7) Qb(2) g(5) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Qb(2) g(5) Qb2(4) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(7) Qb(2) g(6) g(5) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Qb(2) Qb2(4) g(6) Q2(3) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Qb(2) Qb2(4) Q2(3) g(5) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(7) Qb(2) Qb2(4) Q2(3) g(6) g(5) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Q2(3) g(5) g(7) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(5) g(7) Qb2(4) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(5) Qb2(4) g(6) Qb(2) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(6) g(5) Qb2(4) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(6) Qb2(4) g(5) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(6) Qb2(4) g(7) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(7) g(6) Qb2(4) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) g(7) Qb2(4) g(6) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(5) g(6) Qb(2) g(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(5) g(7) g(6) Qb(2) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(5) g(7) Qb(2) g(6) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(6) g(5) g(7) Qb(2) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(6) g(7) g(5) Qb(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Q2(3) Qb2(4) g(7) g(5) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(5) g(6) g(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(5) g(6) Qb2(4) Q2(3) g(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) g(5) g(7) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -3/Nc
	LL	|  Q(1) Qb(2) g(5) g(7) Qb2(4) g(6) Q2(3) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Qb(2) g(5) g(7) Qb2(4) Q2(3) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(5) Qb2(4) Q2(3) g(6) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(6) g(5) g(7) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(6) Qb2(4) g(7) Q2(3) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(6) Qb2(4) Q2(3) g(5) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(6) Qb2(4) Q2(3) g(7) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(7) g(5) g(6) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(7) g(5) Qb2(4) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) g(7) g(6) g(5) Qb2(4) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) g(7) Qb2(4) g(6) Q2(3) g(5) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(7) Qb2(4) Q2(3) g(5) g(6) l(8) lb(9) |  2/Nc
	LL	|  Q(1) Qb(2) g(7) Qb2(4) Q2(3) g(6) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(5) g(7) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Qb(2) Qb2(4) g(6) Q2(3) g(7) g(5) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Qb(2) Qb2(4) g(7) Q2(3) g(5) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(6) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(5) g(7) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(5) g(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(6) g(7) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(7) g(5) g(6) l(8) lb(9) |  -2/Nc
	LL	|  Q(1) Qb(2) Qb2(4) Q2(3) g(7) g(6) g(5) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) g(5) g(6) g(7) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) g(6) Qb2(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) g(7) l(8) lb(9) |  -3/Nc
	LR	|  Q(1) g(5) g(7) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) g(7) Qb2(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(5) g(7) Qb2(4) Q2(3) Qb(2) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(5) g(7) Qb(2) g(6) Q2(3) Qb2(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(5) Qb2(4) g(6) Q2(3) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) Qb2(4) Q2(3) g(6) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) Qb2(4) Q2(3) g(7) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(5) Qb(2) g(6) g(7) Q2(3) Qb2(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) Qb(2) g(7) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(5) g(7) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(5) Qb2(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(5) Qb(2) g(7) Q2(3) Qb2(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(7) g(5) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(7) Qb2(4) g(5) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(7) Qb2(4) Q2(3) g(5) Qb(2) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) g(6) g(7) Qb2(4) Q2(3) Qb(2) g(5) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) g(6) Qb2(4) g(5) Q2(3) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb2(4) g(7) Q2(3) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) Qb2(4) Q2(3) g(5) Qb(2) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb2(4) Q2(3) g(7) g(5) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb2(4) Q2(3) g(7) Qb(2) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb(2) g(5) Q2(3) Qb2(4) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Qb(2) Q2(3) Qb2(4) g(7) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(7) g(5) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -3/Nc
	LR	|  Q(1) g(7) g(6) Qb2(4) Q2(3) g(5) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) g(6) Qb(2) Q2(3) Qb2(4) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb2(4) g(6) Q2(3) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(7) Qb2(4) Q2(3) g(5) g(6) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb(2) g(5) g(6) Q2(3) Qb2(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(7) Qb(2) g(5) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb(2) g(6) Q2(3) Qb2(4) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(7) Qb(2) Q2(3) Qb2(4) g(5) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(7) Qb(2) Q2(3) Qb2(4) g(6) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(5) g(6) g(7) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(5) g(6) Q2(3) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(5) Q2(3) g(6) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(5) Q2(3) g(7) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(6) g(7) Q2(3) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) g(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(7) g(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(7) g(5) Q2(3) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(7) Q2(3) g(5) g(6) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) g(7) Q2(3) g(5) Qb(2) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(5) g(6) g(7) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(5) g(7) g(6) Qb(2) l(8) lb(9) |  -3/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(5) g(7) Qb(2) g(6) l(8) lb(9) |  -3/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(6) g(5) g(7) Qb(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(7) g(5) g(6) Qb(2) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(7) g(5) Qb(2) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb2(4) Q2(3) g(7) g(6) g(5) Qb(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(5) g(6) g(7) Q2(3) Qb2(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(5) g(6) Q2(3) Qb2(4) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(5) g(7) g(6) Q2(3) Qb2(4) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) Qb(2) g(5) g(7) Q2(3) g(6) Qb2(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(6) g(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(5) Q2(3) Qb2(4) g(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(6) g(5) Q2(3) Qb2(4) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(6) Q2(3) Qb2(4) g(7) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(7) g(5) g(6) Q2(3) Qb2(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) g(7) g(5) Q2(3) Qb2(4) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(7) g(6) Q2(3) Qb2(4) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) g(7) Q2(3) g(5) Qb2(4) g(6) l(8) lb(9) |  3/Nc
	LR	|  Q(1) Qb(2) g(7) Q2(3) Qb2(4) g(5) g(6) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) g(7) Q2(3) Qb2(4) g(6) g(5) l(8) lb(9) |  2/Nc
	LR	|  Q(1) Qb(2) Q2(3) g(5) Qb2(4) g(6) g(7) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) Qb(2) Q2(3) g(6) Qb2(4) g(5) g(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(2) Q2(3) g(7) Qb2(4) g(5) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(4) g(5) g(6) g(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(4) g(6) g(7) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(4) g(7) g(5) g(6) l(8) lb(9) |  -2/Nc
	LR	|  Q(1) Qb(2) Q2(3) Qb2(4) g(7) g(6) g(5) l(8) lb(9) |  -1/Nc
	nfLL	|  Q(1) g(5) g(6) Qb2(4) g(7) Q2(3) Qb(2) l(8) lb(9) |  -nf/(4*Nc^2)
	nfLL	|  Q(1) g(5) g(6) Qb2(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(5) g(6) Qb2(4) Q2(3) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(5) g(7) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLL	|  Q(1) g(5) g(7) Qb2(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  5*nf/(4*Nc^2)
	nfLL	|  Q(1) g(5) g(7) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(5) g(7) Qb2(4) Q2(3) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(5) Qb2(4) g(6) Q2(3) g(7) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLL	|  Q(1) g(5) Qb2(4) Q2(3) g(6) g(7) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLL	|  Q(1) g(5) Qb2(4) Q2(3) g(7) g(6) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLL	|  Q(1) g(5) Qb2(4) Q2(3) g(7) Qb(2) g(6) l(8) lb(9) |  -nf/Nc^2
	nfLL	|  Q(1) g(5) Qb2(4) Q2(3) Qb(2) g(6) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(6) g(5) g(7) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(6) g(5) Qb2(4) Q2(3) g(7) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLL	|  Q(1) g(6) g(7) g(5) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  5*nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) g(7) Qb2(4) Q2(3) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) g(7) Qb2(4) Q2(3) Qb(2) g(5) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) Qb2(4) g(7) Q2(3) g(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) Qb2(4) g(7) Q2(3) Qb(2) g(5) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(6) Qb2(4) Q2(3) g(5) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(6) Qb2(4) Q2(3) g(7) g(5) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) g(6) Qb2(4) Q2(3) g(7) Qb(2) g(5) l(8) lb(9) |  5*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) g(5) g(6) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  5*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) g(5) Qb2(4) g(6) Q2(3) Qb(2) l(8) lb(9) |  9*nf/Nc^2
	nfLL	|  Q(1) g(7) g(5) Qb2(4) Q2(3) g(6) Qb(2) l(8) lb(9) |  15*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) g(5) Qb2(4) Q2(3) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) g(7) g(6) g(5) Qb2(4) Q2(3) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) g(6) Qb2(4) Q2(3) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) g(6) Qb2(4) Q2(3) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) Qb2(4) g(6) Q2(3) g(5) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLL	|  Q(1) g(7) Qb2(4) Q2(3) g(5) g(6) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) Qb2(4) Q2(3) g(6) g(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) g(7) Qb2(4) Q2(3) g(6) Qb(2) g(5) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLL	|  Q(1) Q2(3) g(5) g(6) g(7) Qb2(4) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Q2(3) g(5) g(7) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Q2(3) g(6) g(5) g(7) Qb2(4) Qb(2) l(8) lb(9) |  -3*nf/(4*Nc^2)
	nfLL	|  Q(1) Q2(3) g(7) g(5) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -17*nf/(4*Nc^2)
	nfLL	|  Q(1) Qb2(4) g(6) Q2(3) g(5) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLL	|  Q(1) Qb2(4) g(6) Q2(3) g(5) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) g(6) Q2(3) g(7) g(5) Qb(2) l(8) lb(9) |  -7*nf/(4*Nc^2)
	nfLL	|  Q(1) Qb2(4) g(7) Q2(3) g(5) g(6) Qb(2) l(8) lb(9) |  nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) g(7) Q2(3) g(5) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) g(7) Q2(3) g(6) g(5) Qb(2) l(8) lb(9) |  5*nf/(4*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(5) g(6) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(5) g(6) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(5) g(7) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(5) g(7) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(6) g(5) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(6) g(5) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(6) g(7) g(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(6) g(7) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(6) Qb(2) g(7) g(5) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(7) g(5) g(6) Qb(2) l(8) lb(9) |  -9*nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(7) g(5) Qb(2) g(6) l(8) lb(9) |  2*nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) g(7) g(6) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(7) g(6) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLL	|  Q(1) Qb2(4) Q2(3) g(7) Qb(2) g(5) g(6) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) Qb(2) g(5) g(6) g(7) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) Qb(2) g(6) g(7) g(5) l(8) lb(9) |  nf/Nc^2
	nfLL	|  Q(1) Qb2(4) Q2(3) Qb(2) g(7) g(5) g(6) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(5) g(6) g(7) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(5) g(6) Q2(3) g(7) Qb2(4) Qb(2) l(8) lb(9) |  nf/(4*Nc^2)
	nfLR	|  Q(1) g(5) g(7) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLR	|  Q(1) g(5) g(7) Q2(3) g(6) Qb2(4) Qb(2) l(8) lb(9) |  -9*nf/(4*Nc^2)
	nfLR	|  Q(1) g(5) g(7) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(5) g(7) Q2(3) Qb2(4) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(5) Q2(3) Qb2(4) g(6) g(7) Qb(2) l(8) lb(9) |  -3*nf/Nc^2
	nfLR	|  Q(1) g(5) Q2(3) Qb2(4) g(6) Qb(2) g(7) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(5) Q2(3) Qb2(4) g(7) g(6) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(5) Q2(3) Qb2(4) g(7) Qb(2) g(6) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(6) g(5) g(7) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(6) g(5) Q2(3) Qb2(4) g(7) Qb(2) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(6) g(7) g(5) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) g(7) Q2(3) Qb2(4) g(5) Qb(2) l(8) lb(9) |  -5*nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) g(7) Q2(3) Qb2(4) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) Q2(3) g(7) Qb2(4) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) Q2(3) Qb2(4) g(5) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) g(6) Q2(3) Qb2(4) g(7) g(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) Q2(3) Qb2(4) g(7) Qb(2) g(5) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(6) Q2(3) Qb2(4) Qb(2) g(7) g(5) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(7) g(5) g(6) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) g(5) Q2(3) Qb2(4) g(6) Qb(2) l(8) lb(9) |  13*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) g(6) g(5) Q2(3) Qb2(4) Qb(2) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) g(6) Q2(3) Qb2(4) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) g(6) Q2(3) Qb2(4) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) Q2(3) g(5) Qb2(4) g(6) Qb(2) l(8) lb(9) |  6*nf/Nc^2
	nfLR	|  Q(1) g(7) Q2(3) Qb2(4) g(5) g(6) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(4) g(5) Qb(2) g(6) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) g(7) Q2(3) Qb2(4) g(6) g(5) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(4) g(6) Qb(2) g(5) l(8) lb(9) |  3*nf/(2*Nc^2)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(4) Qb(2) g(5) g(6) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) Q2(3) g(5) Qb2(4) g(6) g(7) Qb(2) l(8) lb(9) |  -2*nf/Nc^2
	nfLR	|  Q(1) Q2(3) g(6) Qb2(4) g(5) g(7) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) g(6) Qb2(4) g(7) g(5) Qb(2) l(8) lb(9) |  3*nf/(4*Nc^2)
	nfLR	|  Q(1) Q2(3) g(7) Qb2(4) g(5) g(6) Qb(2) l(8) lb(9) |  -13*nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) g(7) Qb2(4) g(6) g(5) Qb(2) l(8) lb(9) |  -13*nf/(4*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(4) g(5) g(7) g(6) Qb(2) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(5) g(7) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(5) Qb(2) g(6) g(7) l(8) lb(9) |  -nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(6) g(5) g(7) Qb(2) l(8) lb(9) |  2*nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(6) g(5) Qb(2) g(7) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(6) g(7) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(4) g(6) g(7) Qb(2) g(5) l(8) lb(9) |  -5*nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(4) g(7) g(5) g(6) Qb(2) l(8) lb(9) |  -11*nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(4) g(7) g(5) Qb(2) g(6) l(8) lb(9) |  nf/Nc^2
	nfLR	|  Q(1) Q2(3) Qb2(4) g(7) g(6) g(5) Qb(2) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) Q2(3) Qb2(4) g(7) g(6) Qb(2) g(5) l(8) lb(9) |  -3*nf/(2*Nc^2)
	nfLR	|  Q(1) Qb2(4) g(5) g(6) g(7) Q2(3) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) Qb2(4) g(5) g(7) g(6) Q2(3) Qb(2) l(8) lb(9) |  -nf/(2*Nc^2)
	nfLR	|  Q(1) Qb2(4) g(6) g(5) g(7) Q2(3) Qb(2) l(8) lb(9) |  15*nf/(4*Nc^2)
	nfLR	|  Q(1) Qb2(4) g(7) g(5) g(6) Q2(3) Qb(2) l(8) lb(9) |  nf/(4*Nc^2)
}


* Partial: { q(1) qb2(2) , q2(3) qb(4) ,  g(5) g(6) g(7) ; l(8) lb(9) }

	loop { 
	LL	|  Q(1) g(5) g(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(7) Qb2(2) g(6) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(7) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(7) Qb2(2) Q2(3) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) g(7) g(6) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) g(7) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) g(7) Q2(3) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) Q2(3) g(7) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) Q2(3) g(7) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) Qb2(2) Q2(3) Qb(4) g(7) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) g(5) g(7) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) g(5) Qb2(2) g(7) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) g(5) Qb2(2) Q2(3) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) g(5) Qb2(2) Q2(3) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) g(5) g(7) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) g(5) Q2(3) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) g(5) Q2(3) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) g(5) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) g(5) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb2(2) Q2(3) Qb(4) g(5) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) g(6) g(5) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) g(6) Qb2(2) g(5) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) g(6) Qb2(2) Q2(3) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) g(6) Qb2(2) Q2(3) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) g(6) g(5) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) g(6) Q2(3) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) g(6) Q2(3) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) g(6) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) g(6) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(7) Qb2(2) Q2(3) Qb(4) g(6) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) g(7) g(6) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) g(7) Q2(3) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) g(7) Q2(3) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) Q2(3) g(7) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) Q2(3) g(7) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(5) Q2(3) Qb(4) g(7) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) g(5) g(7) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) g(5) Q2(3) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) g(5) Q2(3) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) g(5) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) g(5) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(6) Q2(3) Qb(4) g(5) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) g(6) g(5) Q2(3) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) g(6) Q2(3) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) g(6) Q2(3) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) g(6) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) g(6) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) g(7) Q2(3) Qb(4) g(6) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(5) g(7) g(6) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(5) g(7) Qb(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(5) Qb(4) g(7) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) g(5) g(7) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) g(5) Qb(4) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(6) Qb(4) g(5) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) g(5) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) Qb(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) g(7) Qb(4) g(6) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) Qb(4) g(5) g(7) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) Qb(4) g(6) g(5) g(7) l(8) lb(9) |  -1
	LL	|  Q(1) Qb2(2) Q2(3) Qb(4) g(7) g(6) g(5) l(8) lb(9) |  -1
	nfLL	|  Q(1) g(5) g(6) g(7) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLL	|  Q(1) g(5) g(6) g(7) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(5) g(6) Qb2(2) g(7) Q2(3) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLL	|  Q(1) g(5) g(6) Qb2(2) Q2(3) g(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(5) g(6) Qb(4) Qb2(2) Q2(3) g(7) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(5) g(7) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(5) Qb2(2) g(6) Q2(3) g(7) Qb(4) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(5) Qb2(2) Q2(3) g(6) g(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(7) g(5) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(6) g(7) Qb2(2) Q2(3) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(7) Qb(4) g(5) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(6) Qb2(2) Q2(3) g(7) Qb(4) g(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(5) g(6) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(5) g(6) Qb(4) Qb2(2) Q2(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(7) g(5) Qb2(2) g(6) Q2(3) Qb(4) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(7) g(5) Qb2(2) Q2(3) g(6) Qb(4) l(8) lb(9) |  3*nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(5) Qb(4) Qb2(2) Q2(3) g(6) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(7) g(6) g(5) Qb2(2) Q2(3) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(6) Qb2(2) Q2(3) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(7) g(6) Qb2(2) Q2(3) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) Q2(3) g(5) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) Q2(3) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(7) Qb2(2) Q2(3) g(6) Qb(4) g(5) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(5) g(6) g(7) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(5) g(7) g(6) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Q2(3) g(7) g(5) g(6) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) g(6) Q2(3) g(5) g(7) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) g(6) Q2(3) g(7) g(5) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(2) g(7) Q2(3) g(5) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) g(7) Q2(3) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(5) g(6) g(7) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(6) g(7) g(5) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(2) Q2(3) g(6) g(7) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(5) g(6) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(2) Q2(3) g(7) g(6) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) g(7) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) Q2(3) g(7) Qb2(2) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) Q2(3) Qb2(2) g(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) Qb(4) g(7) Q2(3) Qb2(2) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(5) g(7) g(6) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(5) g(7) Q2(3) g(6) Qb2(2) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(5) Q2(3) Qb2(2) g(6) g(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(7) Q2(3) Qb2(2) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(7) Qb(4) Q2(3) Qb2(2) g(5) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(6) Q2(3) Qb2(2) g(7) Qb(4) g(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(5) g(6) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(5) Q2(3) Qb2(2) g(6) Qb(4) l(8) lb(9) |  3*nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(5) Qb(4) g(6) Q2(3) Qb2(2) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(7) g(6) g(5) Q2(3) Qb2(2) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(6) Q2(3) Qb2(2) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(7) g(6) Q2(3) Qb2(2) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) g(5) Qb2(2) g(6) Qb(4) l(8) lb(9) |  2*nf/Nc
	nfLR	|  Q(1) g(7) Q2(3) g(6) Qb2(2) g(5) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(7) Q2(3) Qb2(2) g(5) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(2) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(7) Q2(3) Qb2(2) g(6) Qb(4) g(5) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) g(6) Qb2(2) g(5) g(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) g(7) Qb2(2) g(5) g(6) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) g(7) Qb2(2) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(5) g(6) g(7) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(6) g(7) g(5) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) Q2(3) Qb2(2) g(6) g(7) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(5) g(6) Qb(4) l(8) lb(9) |  -3*nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(6) g(5) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(3) Qb2(2) g(7) g(6) Qb(4) g(5) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(5) g(6) g(7) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(5) g(7) g(6) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Qb2(2) g(7) g(5) g(6) Q2(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
}


* Partial: { q(1) g(2) g(3) g(4) qb(5) ,  q2(6) qb2(7) ; l(8) lb(9) }


	born { Q(1) g(2) g(3) g(4) Qb(5) Q2(6) Qb2(7) l(8) lb(9) |	(-1/Nc) }
	loop { 
 LL	|  Q(1) g(2) g(3) g(4) Q2(6) Qb2(7) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) g(2) g(4) Q2(6) Qb2(7) Qb(5) g(3) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) g(2) Q2(6) Qb2(7) g(4) g(3) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) g(3) g(2) g(4) Q2(6) Qb2(7) Qb(5) l(8) lb(9) |  2/Nc^2 - 2
	LL	|  Q(1) g(3) g(2) Q2(6) Qb2(7) g(4) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) g(3) g(4) g(2) Q2(6) Qb2(7) Qb(5) l(8) lb(9) |  2/Nc^2 - 2
	LL	|  Q(1) g(3) g(4) Q2(6) Qb2(7) g(2) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) g(4) Q2(6) Qb2(7) g(2) g(3) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Q2(6) Qb2(7) g(2) g(3) Qb(5) g(4) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Q2(6) Qb2(7) g(2) g(4) g(3) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) Q2(6) Qb2(7) g(2) g(4) Qb(5) g(3) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) Q2(6) Qb2(7) g(3) g(2) g(4) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Q2(6) Qb2(7) g(3) g(4) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Q2(6) Qb2(7) g(4) g(2) g(3) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) Qb2(7) Q2(6) Qb(5) g(4) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(2) g(3) g(4) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(2) g(3) Qb2(7) Q2(6) g(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(2) g(4) g(3) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(2) g(4) Qb2(7) Q2(6) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(2) Qb2(7) Q2(6) g(3) g(4) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(2) Qb2(7) Q2(6) g(4) g(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(3) g(2) g(4) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(3) g(2) Qb2(7) Q2(6) g(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(3) g(4) g(2) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(3) g(4) Qb2(7) Q2(6) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(3) Qb2(7) Q2(6) g(2) g(4) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(3) Qb2(7) Q2(6) g(4) g(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(4) g(2) g(3) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(4) g(2) Qb2(7) Q2(6) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) g(4) g(3) g(2) Qb2(7) Q2(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) g(4) Qb2(7) Q2(6) g(3) g(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) Qb2(7) g(3) Q2(6) g(2) g(4) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) Qb2(7) g(3) Q2(6) g(4) g(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(5) Qb2(7) g(4) Q2(6) g(2) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) Qb2(7) Q2(6) g(2) g(4) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(5) Qb2(7) Q2(6) g(4) g(2) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(2) g(3) g(4) Q2(6) Qb2(7) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) g(4) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) Q2(6) g(4) Qb2(7) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) Q2(6) Qb2(7) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) Qb2(7) g(4) Q2(6) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) Qb2(7) Q2(6) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(3) Qb2(7) Q2(6) Qb(5) g(4) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(2) g(4) g(3) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(2) g(4) Qb2(7) Q2(6) Qb(5) g(3) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(2) Q2(6) g(3) g(4) Qb2(7) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Q2(6) g(3) Qb2(7) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb2(7) g(3) g(4) Q2(6) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb2(7) g(3) Q2(6) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb2(7) Q2(6) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb2(7) Q2(6) g(4) g(3) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(3) g(2) g(4) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(3) g(2) Qb2(7) Q2(6) g(4) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(3) g(4) g(2) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(3) g(4) Qb2(7) Q2(6) g(2) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(3) g(4) Qb2(7) Q2(6) Qb(5) g(2) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(3) Qb2(7) Q2(6) g(2) Qb(5) g(4) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(4) g(2) g(3) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) g(4) g(3) Qb2(7) Q2(6) g(2) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) g(4) Qb2(7) Q2(6) g(2) g(3) Qb(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) Q2(6) g(2) g(3) g(4) Qb2(7) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(6) g(2) g(3) Qb2(7) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(6) g(2) Qb2(7) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(6) Qb2(7) g(2) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(6) Qb2(7) Qb(5) g(4) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb2(7) g(2) g(3) g(4) Q2(6) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) g(2) g(3) Q2(6) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) g(2) Q2(6) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) Q2(6) g(2) g(3) g(4) Qb(5) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) Q2(6) g(2) g(3) Qb(5) g(4) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) Qb2(7) Q2(6) g(2) g(4) g(3) Qb(5) l(8) lb(9) |  -2/Nc^2 + 2
	LR	|  Q(1) Qb2(7) Q2(6) g(2) g(4) Qb(5) g(3) l(8) lb(9) |  -2/Nc^2 + 2
	LR	|  Q(1) Qb2(7) Q2(6) g(4) g(2) g(3) Qb(5) l(8) lb(9) |  -2/Nc^2 + 2
	LR	|  Q(1) Qb2(7) Q2(6) g(4) g(2) Qb(5) g(3) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(6) g(4) g(3) g(2) Qb(5) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) Qb(5) g(2) g(3) g(4) Q2(6) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(2) g(3) Q2(6) Qb2(7) g(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(2) g(4) g(3) Q2(6) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(2) g(4) Q2(6) Qb2(7) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(2) Q2(6) Qb2(7) g(3) g(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(2) Q2(6) Qb2(7) g(4) g(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(3) g(2) g(4) Q2(6) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(3) g(2) Q2(6) Qb2(7) g(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(3) g(4) g(2) Q2(6) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(3) g(4) Q2(6) Qb2(7) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(3) Q2(6) Qb2(7) g(2) g(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(3) Q2(6) Qb2(7) g(4) g(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(4) g(2) g(3) Q2(6) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) g(4) g(2) Q2(6) Qb2(7) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(4) g(3) Q2(6) Qb2(7) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) g(4) Q2(6) g(2) Qb2(7) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) Q2(6) g(2) Qb2(7) g(3) g(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(5) Q2(6) Qb2(7) g(2) g(4) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) Q2(6) Qb2(7) g(4) g(2) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(5) Q2(6) Qb2(7) g(4) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	nfLL	|  Q(1) g(2) g(3) g(4) Qb2(7) Q2(6) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(2) g(3) Qb2(7) g(4) Q2(6) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(2) g(3) Qb2(7) Q2(6) g(4) Qb(5) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(2) Q2(6) Qb2(7) g(3) g(4) Qb(5) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) Q2(6) g(2) Qb2(7) g(3) g(4) Qb(5) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) Q2(6) Qb2(7) g(2) g(3) g(4) Qb(5) l(8) lb(9) |  nf/Nc
}


* Partial: { q(1) g(2) g(3) g(4) qb2(5) ,  q2(6) qb(7) ; l(8) lb(9) }


	born { Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
	LL	|  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) l(8) lb(9) |  Nc - 1/Nc
	LL	|  Q(1) Qb2(5) g(4) g(3) g(2) Q2(6) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) g(4) g(3) Q2(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) g(4) g(3) Q2(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) g(4) Q2(6) g(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) g(4) Q2(6) g(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) g(4) Q2(6) Qb(7) g(3) g(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) Q2(6) g(4) g(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) Q2(6) g(4) g(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) Q2(6) g(4) Qb(7) g(3) g(2) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(5) Q2(6) Qb(7) g(4) g(3) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) g(3) g(4) Q2(6) Qb2(5) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) g(3) Q2(6) g(4) Qb2(5) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) Q2(6) g(3) g(4) Qb2(5) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(6) g(2) g(3) g(4) Qb2(5) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(6) Qb2(5) g(4) g(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(6) Qb2(5) g(4) g(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(6) Qb2(5) g(4) Qb(7) g(3) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(6) Qb2(5) Qb(7) g(4) g(3) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(6) Qb2(5) g(4) g(3) g(2) l(8) lb(9) |  1/Nc
	nfLL	|  Q(1) g(2) g(3) g(4) Qb2(5) Q2(6) Qb(7) l(8) lb(9) |  nf
}


* Partial: { q(1) g(2) g(3) qb(4) ,  q2(5) g(6) qb2(7) ; l(8) lb(9) }


	born { Q(1) g(2) g(3) Qb(4) Q2(5) g(6) Qb2(7) l(8) lb(9) |	(-1/Nc) }
	loop { 
	LL	|  Q(1) g(2) g(3) g(6) Qb(4) Qb2(7) Q2(5) l(8) lb(9) |  1
	LL	|  Q(1) g(2) g(3) Qb(4) Qb2(7) Q2(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) g(2) g(6) g(3) Qb(4) Qb2(7) Q2(5) l(8) lb(9) |  1
	LL	|  Q(1) g(2) g(6) Q2(5) Qb2(7) Qb(4) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(2) Q2(5) g(6) Qb2(7) g(3) Qb(4) l(8) lb(9) |  1
	LL	|  Q(1) g(3) g(2) g(6) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(6) g(2) g(3) Qb(4) Qb2(7) Q2(5) l(8) lb(9) |  1
	LL	|  Q(1) Q2(5) g(6) Qb2(7) g(3) g(2) Qb(4) l(8) lb(9) |  -1
	LL	|  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb2(7) g(6) Q2(5) Qb(4) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(2) g(6) g(3) Qb2(7) Q2(5) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(2) g(6) Qb2(7) g(3) Q2(5) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(2) g(6) Qb2(7) Q2(5) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(2) Qb2(7) Q2(5) g(6) g(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(4) g(3) g(2) Qb2(7) Q2(5) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(3) g(6) g(2) Qb2(7) Q2(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(4) g(3) g(6) Qb2(7) Q2(5) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) g(3) Qb2(7) Q2(5) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) g(3) Q2(5) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) g(6) Q2(5) g(2) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) Q2(5) g(2) g(6) g(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) Q2(5) g(3) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) Q2(5) g(6) g(2) g(3) l(8) lb(9) |  -2/Nc^2
	LL	|  Q(1) Qb(4) Qb2(7) Q2(5) g(6) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(2) g(3) g(6) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(3) Q2(5) Qb2(7) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(3) Q2(5) Qb2(7) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(3) Qb(4) g(6) Q2(5) Qb2(7) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(6) g(3) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(6) Q2(5) g(3) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(6) Q2(5) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) g(6) Qb2(7) Q2(5) Qb(4) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(2) Q2(5) g(3) Qb2(7) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Q2(5) g(3) Qb2(7) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Q2(5) Qb2(7) g(3) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Q2(5) Qb2(7) g(3) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Q2(5) Qb2(7) g(6) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Qb2(7) g(3) g(6) Q2(5) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Qb2(7) g(6) g(3) Q2(5) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Qb2(7) g(6) Q2(5) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(3) g(2) g(6) Qb2(7) Q2(5) Qb(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(3) Qb2(7) g(6) Q2(5) g(2) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) g(2) g(3) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) g(2) Q2(5) g(3) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) g(2) Q2(5) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Q2(5) g(2) g(3) Qb2(7) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Q2(5) g(2) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Q2(5) Qb2(7) g(2) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(2) g(3) Qb2(7) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(2) g(3) Qb2(7) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(2) Qb2(7) g(3) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(2) Qb2(7) g(3) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(2) Qb2(7) g(6) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) g(6) Qb2(7) Qb(4) g(3) g(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Q2(5) Qb2(7) g(2) g(3) g(6) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) Qb2(7) g(2) g(3) Qb(4) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) Qb2(7) g(2) g(6) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(2) g(3) g(6) Q2(5) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(2) g(6) g(3) Q2(5) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(2) g(6) Q2(5) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(6) g(2) g(3) Q2(5) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(6) g(2) Q2(5) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(6) Q2(5) g(2) g(3) Qb(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) g(6) Q2(5) g(2) Qb(4) g(3) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) Q2(5) g(6) g(2) g(3) Qb(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) g(2) g(6) g(3) Q2(5) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) g(2) g(6) Q2(5) g(3) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) g(2) g(6) Q2(5) Qb2(7) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) g(2) Q2(5) Qb2(7) g(6) g(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) g(3) g(2) Q2(5) Qb2(7) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) g(3) g(6) g(2) Q2(5) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) g(3) g(6) Q2(5) Qb2(7) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) g(3) Q2(5) Qb2(7) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) g(3) Qb2(7) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) g(6) Qb2(7) g(2) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) Qb2(7) g(2) g(6) g(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) Qb2(7) g(3) g(2) g(6) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) Qb2(7) g(6) g(2) g(3) l(8) lb(9) |  -2/Nc^2
	LR	|  Q(1) Qb(4) Q2(5) Qb2(7) g(6) g(3) g(2) l(8) lb(9) |  -1/Nc^2
	nfLL	|  Q(1) g(2) g(3) g(6) Qb2(7) Q2(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(2) g(3) Qb2(7) g(6) Q2(5) Qb(4) l(8) lb(9) |  5*nf/(4*Nc)
	nfLL	|  Q(1) g(2) g(3) Qb2(7) Q2(5) g(6) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(2) g(6) g(3) Qb2(7) Q2(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(2) g(6) Qb2(7) g(3) Q2(5) Qb(4) l(8) lb(9) |  -nf/(4*Nc)
	nfLL	|  Q(1) g(2) g(6) Qb2(7) Q2(5) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(2) Qb2(7) g(3) Q2(5) g(6) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(2) Qb2(7) Q2(5) g(3) g(6) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(2) Qb2(7) Q2(5) g(6) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(2) g(3) Qb2(7) Q2(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(2) Qb2(7) Q2(5) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) g(3) Q2(5) g(2) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) Q2(5) g(2) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Q2(5) g(2) g(3) g(6) Qb2(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(5) g(2) g(6) g(3) Qb2(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(5) g(3) g(2) g(6) Qb2(7) Qb(4) l(8) lb(9) |  -nf/(4*Nc)
	nfLL	|  Q(1) Q2(5) g(6) g(2) g(3) Qb2(7) Qb(4) l(8) lb(9) |  nf/(4*Nc)
	nfLL	|  Q(1) Qb2(7) g(3) Q2(5) g(2) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) g(3) Q2(5) g(6) g(2) Qb(4) l(8) lb(9) |  nf/(4*Nc)
	nfLL	|  Q(1) Qb2(7) g(6) Q2(5) g(3) g(2) Qb(4) l(8) lb(9) |  nf/(4*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(5) g(2) g(3) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(5) g(2) g(6) g(3) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(5) g(6) g(2) g(3) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(5) g(6) Qb(4) g(3) g(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(5) Qb(4) g(3) g(2) g(6) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(5) Qb(4) g(3) g(6) g(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(5) Qb(4) g(6) g(3) g(2) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(2) g(3) g(6) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(2) g(3) Q2(5) g(6) Qb2(7) Qb(4) l(8) lb(9) |  -nf/(4*Nc)
	nfLR	|  Q(1) g(2) g(3) Q2(5) Qb2(7) g(6) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(2) g(6) g(3) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(2) g(6) Q2(5) g(3) Qb2(7) Qb(4) l(8) lb(9) |  nf/(4*Nc)
	nfLR	|  Q(1) g(2) g(6) Q2(5) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(2) Q2(5) Qb2(7) g(3) g(6) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(2) Q2(5) Qb2(7) g(6) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(2) g(3) Q2(5) Qb2(7) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(2) Q2(5) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(5) g(2) Qb2(7) g(3) Qb(4) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(6) Q2(5) g(3) Qb2(7) g(2) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(5) Qb2(7) g(2) g(3) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(5) Qb2(7) Qb(4) g(3) g(2) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) Q2(5) g(3) Qb2(7) g(2) g(6) Qb(4) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(5) g(3) Qb2(7) g(6) g(2) Qb(4) l(8) lb(9) |  -nf/(4*Nc)
	nfLR	|  Q(1) Q2(5) g(6) Qb2(7) g(2) g(3) Qb(4) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) Q2(5) g(6) Qb2(7) g(3) g(2) Qb(4) l(8) lb(9) |  -nf/(4*Nc)
	nfLR	|  Q(1) Q2(5) Qb2(7) g(2) g(3) g(6) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(5) Qb2(7) g(2) g(6) g(3) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(5) Qb2(7) g(6) g(2) g(3) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(2) g(3) g(6) Q2(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(2) g(6) g(3) Q2(5) Qb(4) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(3) g(2) g(6) Q2(5) Qb(4) l(8) lb(9) |  nf/(4*Nc)
	nfLR	|  Q(1) Qb2(7) g(6) g(2) g(3) Q2(5) Qb(4) l(8) lb(9) |  3*nf/(4*Nc)
}


* Partial: { q(1) g(2) g(3) qb2(4) ,  q2(5) g(6) qb(7) ; l(8) lb(9) }


	born { Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
 LL	|  Q(1) g(2) g(3) g(6) Qb2(4) Q2(5) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(2) g(3) Qb2(4) g(6) Q2(5) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) l(8) lb(9) |  Nc
	LL	|  Q(1) g(2) g(3) Qb2(4) Q2(5) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(2) g(6) g(3) Qb2(4) Q2(5) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(2) g(3) Qb2(4) Q2(5) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(4) g(3) g(2) Q2(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) g(3) Q2(5) g(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) g(3) Q2(5) g(6) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) g(3) Q2(5) g(6) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(3) g(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(3) g(6) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(3) g(6) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(6) g(3) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(6) g(3) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(4) Q2(5) g(6) Qb(7) g(3) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) g(3) g(6) Q2(5) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) g(3) Q2(5) Qb2(4) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) g(6) g(3) Q2(5) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) g(6) Q2(5) g(3) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) Q2(5) g(3) Qb2(4) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(2) g(3) Q2(5) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(2) Q2(5) g(3) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) Q2(5) g(2) g(3) Qb2(4) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(5) g(2) g(3) Qb2(4) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(5) g(6) Qb2(4) g(3) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) g(6) Qb2(4) g(3) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) g(6) Qb2(4) Qb(7) g(3) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(3) g(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(3) g(6) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(3) g(6) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(6) g(3) g(2) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(6) g(3) Qb(7) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(5) Qb2(4) g(6) Qb(7) g(3) g(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(6) Q2(5) Qb2(4) g(3) g(2) l(8) lb(9) |  1/Nc
	nfLL	|  Q(1) g(2) g(3) Qb2(4) Q2(5) g(6) Qb(7) l(8) lb(9) |  nf
}


* Partial: { q(1) g(2) qb(3) , q2(4) g(5) g(6) qb2(7) ; l(8) lb(9) }


	born { Q(1) g(2) Qb(3) Q2(4) g(5) g(6) Qb2(7) l(8) lb(9) |	(-1/Nc) }
	loop { 
 LL	|  Q(1) g(2) g(5) g(6) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(2) g(5) Qb(3) g(6) Qb2(7) Q2(4) l(8) lb(9) |  1
	LL	|  Q(1) g(2) g(5) Qb(3) Qb2(7) Q2(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(2) g(6) g(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(2) g(6) g(5) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(2) g(6) Q2(4) Qb2(7) Qb(3) g(5) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(2) Q2(4) Qb2(7) g(6) g(5) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(2) Qb(3) g(5) g(6) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(2) Qb(3) g(5) Qb2(7) g(6) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(2) Qb(3) g(6) g(5) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(2) Qb(3) g(6) Qb2(7) Q2(4) g(5) l(8) lb(9) |  1
	LL	|  Q(1) g(2) Qb(3) Qb2(7) Q2(4) g(6) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(2) g(6) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -2/Nc^2
	LL	|  Q(1) g(5) g(2) Q2(4) Qb2(7) g(6) Qb(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) g(5) g(2) Qb(3) g(6) Qb2(7) Q2(4) l(8) lb(9) |  1
	LL	|  Q(1) g(5) g(2) Qb(3) Qb2(7) Q2(4) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(6) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(5) g(6) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) g(5) Q2(4) Qb2(7) g(6) g(2) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(6) g(2) g(5) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) g(5) g(2) Qb(3) Qb2(7) Q2(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Q2(4) Qb2(7) g(2) g(5) Qb(3) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Q2(4) g(2) g(5) g(6) Qb2(7) Qb(3) l(8) lb(9) |  1
	LL	|  Q(1) Q2(4) g(5) g(6) Qb2(7) g(2) Qb(3) l(8) lb(9) |  1
	LL	|  Q(1) Q2(4) Qb2(7) g(2) g(5) Qb(3) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Q2(4) Qb2(7) g(2) g(6) g(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Q2(4) Qb2(7) g(2) g(6) Qb(3) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Q2(4) Qb2(7) g(6) g(2) g(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb2(7) g(6) g(5) Q2(4) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) g(2) g(6) Qb2(7) Q2(4) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(3) g(2) Qb2(7) Q2(4) g(6) g(5) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) g(5) g(2) g(6) Qb2(7) Q2(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) g(5) g(2) Qb2(7) Q2(4) g(6) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(3) g(5) g(6) g(2) Qb2(7) Q2(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) g(5) g(6) Qb2(7) Q2(4) g(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(3) g(5) Qb2(7) Q2(4) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) g(5) Qb2(7) Q2(4) g(6) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) g(5) Q2(4) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) g(5) Q2(4) g(6) g(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) g(6) Q2(4) g(2) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) Q2(4) g(2) g(6) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) Q2(4) g(5) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(3) Qb2(7) Q2(4) g(6) g(2) g(5) l(8) lb(9) |  2/Nc^2
	LR	|  Q(1) g(2) g(5) Q2(4) Qb2(7) g(6) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(5) Q2(4) Qb2(7) Qb(3) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(5) Qb(3) g(6) Q2(4) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(6) g(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(2) g(6) Qb2(7) Q2(4) g(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(2) g(6) Qb(3) g(5) Q2(4) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Q2(4) Qb2(7) g(6) g(5) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Q2(4) Qb2(7) g(6) Qb(3) g(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Q2(4) Qb2(7) Qb(3) g(6) g(5) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb2(7) Q2(4) g(6) g(5) Qb(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(2) Qb(3) g(5) g(6) Q2(4) Qb2(7) l(8) lb(9) |  -1
	LR	|  Q(1) g(2) Qb(3) g(5) Q2(4) Qb2(7) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(2) Qb(3) g(6) Q2(4) Qb2(7) g(5) l(8) lb(9) |  1
	LR	|  Q(1) g(5) g(2) g(6) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(5) g(2) Q2(4) Qb2(7) g(6) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(5) g(2) Q2(4) Qb2(7) Qb(3) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(5) g(2) Qb2(7) Q2(4) g(6) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(5) g(2) Qb(3) g(6) Q2(4) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(5) g(6) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(5) g(6) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(5) Q2(4) g(2) Qb2(7) g(6) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(5) Q2(4) g(2) Qb2(7) Qb(3) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(5) Q2(4) Qb2(7) g(2) g(6) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(5) Q2(4) Qb2(7) g(2) Qb(3) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(5) Q2(4) Qb2(7) g(6) g(2) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(6) g(2) g(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(6) g(2) Qb(3) g(5) Q2(4) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(6) g(5) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(6) g(5) Q2(4) g(2) Qb2(7) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(6) g(5) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) g(6) Qb2(7) Q2(4) g(2) g(5) Qb(3) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Q2(4) g(2) Qb2(7) g(6) g(5) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) g(2) Qb2(7) g(6) Qb(3) g(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) g(2) Qb2(7) Qb(3) g(6) g(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) g(5) g(6) Qb2(7) Qb(3) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Q2(4) Qb2(7) g(2) g(6) g(5) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) Qb2(7) g(2) g(6) Qb(3) g(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) Qb2(7) g(2) Qb(3) g(6) g(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) Qb2(7) g(6) g(2) g(5) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) Qb2(7) g(6) g(2) Qb(3) g(5) l(8) lb(9) |  1
	LR	|  Q(1) Q2(4) Qb2(7) g(6) g(5) g(2) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) g(2) g(6) g(5) Q2(4) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) g(6) g(2) g(5) Q2(4) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) g(6) g(5) Q2(4) g(2) Qb(3) l(8) lb(9) |  1
	LR	|  Q(1) Qb2(7) Q2(4) g(2) g(5) Qb(3) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(2) g(6) g(5) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(2) g(6) Qb(3) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(5) g(6) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(6) g(2) g(5) Qb(3) l(8) lb(9) |  2/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(6) g(2) Qb(3) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(4) g(6) g(5) g(2) Qb(3) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) g(2) g(6) Q2(4) g(5) Qb2(7) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) g(2) g(6) Q2(4) Qb2(7) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) g(2) Q2(4) Qb2(7) g(6) g(5) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) g(5) g(2) g(6) Q2(4) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) g(5) g(2) Q2(4) Qb2(7) g(6) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) g(5) g(6) g(2) Q2(4) Qb2(7) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) g(5) g(6) Q2(4) Qb2(7) g(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) g(5) Q2(4) Qb2(7) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) g(5) Q2(4) Qb2(7) g(6) g(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) Q2(4) g(5) Qb2(7) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) Q2(4) g(6) Qb2(7) g(2) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) Q2(4) Qb2(7) g(2) g(6) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(3) Q2(4) Qb2(7) g(5) g(2) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(3) Q2(4) Qb2(7) g(6) g(2) g(5) l(8) lb(9) |  2/Nc^2
	nfLL	|  Q(1) g(2) g(5) g(6) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(2) g(5) Qb2(7) g(6) Q2(4) Qb(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(2) g(5) Qb2(7) Q2(4) g(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(2) g(6) g(5) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(2) g(6) Qb2(7) g(5) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(2) Qb2(7) g(5) Q2(4) g(6) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(2) Qb2(7) Q2(4) g(5) g(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(5) g(6) Qb2(7) Q2(4) Qb(3) g(2) l(8) lb(9) |  3*nf/(2*Nc)
	nfLL	|  Q(1) g(5) g(6) Qb(3) g(2) Qb2(7) Q2(4) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(5) Qb2(7) g(6) Q2(4) Qb(3) g(2) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(5) Qb2(7) Q2(4) g(6) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(2) g(5) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(2) Qb2(7) Q2(4) g(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(5) g(2) Qb2(7) Q2(4) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(5) Qb2(7) Q2(4) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) g(5) Qb2(7) Q2(4) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) Q2(4) g(2) g(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) Q2(4) g(5) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) Q2(4) g(5) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) g(6) Qb2(7) Q2(4) Qb(3) g(2) g(5) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) g(6) Qb2(7) Q2(4) Qb(3) g(5) g(2) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Q2(4) g(2) g(5) g(6) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(4) g(2) g(6) g(5) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Q2(4) g(5) g(2) g(6) Qb2(7) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) g(5) Q2(4) g(2) g(6) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) g(5) Q2(4) g(6) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) g(6) Q2(4) g(2) g(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) g(6) Q2(4) g(5) g(2) Qb(3) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(4) g(2) g(5) g(6) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(4) g(5) g(6) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(4) g(5) Qb(3) g(2) g(6) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(4) g(5) Qb(3) g(6) g(2) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(4) g(6) g(2) g(5) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(4) g(6) g(5) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(4) g(6) g(5) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLL	|  Q(1) Qb2(7) Q2(4) Qb(3) g(2) g(5) g(6) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(4) Qb(3) g(5) g(2) g(6) l(8) lb(9) |  nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(4) Qb(3) g(5) g(6) g(2) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(2) g(5) g(6) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(2) g(5) Q2(4) g(6) Qb2(7) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(2) g(5) Q2(4) Qb2(7) g(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(2) g(6) g(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(2) g(6) Q2(4) g(5) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(2) Q2(4) Qb2(7) g(5) g(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) Q2(4) Qb2(7) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(5) g(6) Qb(3) Q2(4) Qb2(7) g(2) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(5) Q2(4) Qb2(7) g(6) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(2) g(5) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(2) Q2(4) Qb2(7) g(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(5) g(2) Q2(4) Qb2(7) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(5) Q2(4) Qb2(7) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) g(5) Q2(4) Qb2(7) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(4) g(2) Qb2(7) g(5) Qb(3) l(8) lb(9) |  -nf/Nc
	nfLR	|  Q(1) g(6) Q2(4) g(5) Qb2(7) g(2) Qb(3) l(8) lb(9) |  nf/Nc
	nfLR	|  Q(1) g(6) Q2(4) Qb2(7) g(2) g(5) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(4) Qb2(7) g(5) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) g(6) Q2(4) Qb2(7) g(5) Qb(3) g(2) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) g(5) Qb2(7) g(2) g(6) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) g(5) Qb2(7) g(6) g(2) Qb(3) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) g(6) Qb2(7) g(2) g(5) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) Qb2(7) g(2) g(5) g(6) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) Qb2(7) g(5) g(6) Qb(3) g(2) l(8) lb(9) |  -nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) Qb2(7) g(6) g(2) g(5) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) Qb2(7) g(6) g(5) g(2) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Q2(4) Qb2(7) g(6) g(5) Qb(3) g(2) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(2) g(5) g(6) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(2) g(6) g(5) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(5) g(2) g(6) Q2(4) Qb(3) l(8) lb(9) |  nf/(2*Nc)
	nfLR	|  Q(1) Qb2(7) g(6) g(2) g(5) Q2(4) Qb(3) l(8) lb(9) |  nf/Nc
}


* Partial: { q(1) g(2) qb2(3) , q2(4) g(5) g(6) qb(7) ; l(8) lb(9) }


	born { Q(1) g(2) Qb2(3) Q2(4) g(5) g(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
 LL	|  Q(1) g(2) g(5) Qb2(3) Q2(4) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(2) g(6) g(5) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(2) g(6) Qb2(3) g(5) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(2) Qb2(3) g(5) Q2(4) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(2) Qb2(3) g(6) g(5) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(2) Qb2(3) Q2(4) g(5) g(6) Qb(7) l(8) lb(9) |  Nc
	LL	|  Q(1) g(2) Qb2(3) Q2(4) Qb(7) g(6) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(5) g(2) Qb2(3) Q2(4) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(2) g(5) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(2) Qb2(3) g(5) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) g(6) g(5) g(2) Qb2(3) Q2(4) Qb(7) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb2(3) g(2) Q2(4) g(5) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(3) Q2(4) g(2) g(5) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(3) Q2(4) g(5) g(2) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(3) Q2(4) g(5) g(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(3) Q2(4) g(5) g(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(2) g(5) Q2(4) Qb2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) g(6) g(5) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) Q2(4) Qb2(3) Qb(7) g(6) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(2) Qb2(3) Q2(4) g(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) g(2) Q2(4) Qb2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(5) Q2(4) g(2) Qb2(3) Qb(7) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(2) g(5) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(5) g(2) Q2(4) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) g(6) g(5) Q2(4) g(2) Qb2(3) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(4) g(2) Qb2(3) Qb(7) g(6) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(4) g(5) g(6) Qb2(3) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) g(5) g(6) Qb2(3) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) g(5) Qb2(3) g(2) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) g(5) Qb2(3) g(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) g(5) Qb2(3) g(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) Qb2(3) g(2) g(5) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) Qb2(3) g(5) g(2) g(6) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) Qb2(3) g(5) g(6) g(2) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(4) Qb2(3) g(5) g(6) Qb(7) g(2) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(6) g(5) Q2(4) Qb2(3) g(2) l(8) lb(9) |  1/Nc
	nfLL	|  Q(1) g(2) Qb2(3) Q2(4) g(5) g(6) Qb(7) l(8) lb(9) |  nf
}


* Partial: { q(1) qb(2) , q2(3) g(4) g(5) g(6) qb2(7) ; l(8) lb(9) }


	born { Q(1) Qb(2) Q2(3) g(4) g(5) g(6) Qb2(7) l(8) lb(9) |	(-1/Nc) }
	loop { 
 LL	|  Q(1) g(4) g(6) Q2(3) Qb2(7) g(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) g(4) g(6) Q2(3) Qb2(7) Qb(2) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) g(4) Qb(2) g(5) g(6) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(4) Qb(2) g(5) Qb2(7) Q2(3) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) g(4) Qb(2) g(6) g(5) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(4) Qb(2) g(6) Qb2(7) Q2(3) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(4) Qb(2) Qb2(7) Q2(3) g(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) g(4) Qb(2) Qb2(7) Q2(3) g(6) g(5) l(8) lb(9) |  1
	LL	|  Q(1) g(5) g(4) Q2(3) Qb2(7) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) g(5) g(4) Qb(2) g(6) Qb2(7) Q2(3) l(8) lb(9) |  -1
	LL	|  Q(1) g(5) g(4) Qb(2) Qb2(7) Q2(3) g(6) l(8) lb(9) |  1
	LL	|  Q(1) g(5) g(6) g(4) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) g(6) g(5) g(4) Qb(2) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(6) g(5) Qb(2) g(4) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(6) g(5) Qb(2) Qb2(7) Q2(3) g(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb(2) g(4) g(5) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb(2) g(4) Qb2(7) Q2(3) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb(2) g(5) g(4) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb(2) g(5) Qb2(7) Q2(3) g(4) l(8) lb(9) |  -1
	LL	|  Q(1) g(6) Qb(2) Qb2(7) Q2(3) g(4) g(5) l(8) lb(9) |  1
	LL	|  Q(1) g(6) Qb(2) Qb2(7) Q2(3) g(5) g(4) l(8) lb(9) |  1
	LL	|  Q(1) Q2(3) Qb2(7) g(5) g(4) g(6) Qb(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb2(7) g(6) g(5) g(4) Q2(3) Qb(2) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(2) g(4) g(5) g(6) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(4) g(5) Qb2(7) Q2(3) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(4) g(6) g(5) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(4) g(6) Qb2(7) Q2(3) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(4) Qb2(7) Q2(3) g(5) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(4) Qb2(7) Q2(3) g(6) g(5) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(5) g(4) g(6) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(5) g(4) Qb2(7) Q2(3) g(6) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(5) g(6) g(4) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(5) g(6) Qb2(7) Q2(3) g(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(5) Qb2(7) Q2(3) g(4) g(6) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(5) Qb2(7) Q2(3) g(6) g(4) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(6) g(4) g(5) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(6) g(4) Qb2(7) Q2(3) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(6) g(5) g(4) Qb2(7) Q2(3) l(8) lb(9) |  1
	LL	|  Q(1) Qb(2) g(6) g(5) Qb2(7) Q2(3) g(4) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) g(6) Qb2(7) g(5) Q2(3) g(4) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Qb(2) g(6) Qb2(7) Q2(3) g(4) g(5) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(2) g(6) Qb2(7) Q2(3) g(5) g(4) l(8) lb(9) |  1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) g(5) Q2(3) g(4) g(6) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) g(5) Q2(3) g(6) g(4) l(8) lb(9) |  1 - 1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) g(6) Q2(3) g(4) g(5) l(8) lb(9) |  1/Nc^2 - 1
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(4) g(5) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(4) g(6) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(5) g(4) g(6) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(5) g(6) g(4) l(8) lb(9) |  -1/Nc^2
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(6) g(4) g(5) l(8) lb(9) |  -1
	LL	|  Q(1) Qb(2) Qb2(7) Q2(3) g(6) g(5) g(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(4) g(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(4) g(5) Qb2(7) Q2(3) Qb(2) g(6) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(4) Q2(3) Qb2(7) g(6) g(5) Qb(2) l(8) lb(9) |  -1
	LR	|  Q(1) g(4) Q2(3) Qb2(7) g(6) Qb(2) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) g(4) Q2(3) Qb2(7) Qb(2) g(6) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) g(4) Qb(2) g(5) g(6) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(4) Qb(2) g(5) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(4) Qb(2) g(6) g(5) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(4) Qb(2) g(6) Q2(3) Qb2(7) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) g(4) Qb(2) Q2(3) Qb2(7) g(5) g(6) l(8) lb(9) |  1
	LR	|  Q(1) g(5) g(4) Q2(3) Qb2(7) g(6) Qb(2) l(8) lb(9) |  -1
	LR	|  Q(1) g(5) g(4) Q2(3) Qb2(7) Qb(2) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(5) g(4) Qb(2) g(6) Q2(3) Qb2(7) l(8) lb(9) |  -1
	LR	|  Q(1) g(5) g(6) Qb2(7) Q2(3) g(4) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(5) g(6) Qb2(7) Q2(3) Qb(2) g(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(5) Qb2(7) Q2(3) g(6) g(4) Qb(2) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(5) Qb2(7) Q2(3) g(6) Qb(2) g(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) g(5) Qb(2) g(4) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) g(4) g(5) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) g(6) g(5) g(4) Q2(3) Qb2(7) Qb(2) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) g(5) Qb(2) Q2(3) Qb2(7) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Qb(2) g(4) g(5) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) g(6) Qb(2) g(4) Q2(3) Qb2(7) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Qb(2) g(5) Q2(3) Qb2(7) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) g(6) Qb(2) Q2(3) Qb2(7) g(4) g(5) l(8) lb(9) |  1
	LR	|  Q(1) g(6) Qb(2) Q2(3) Qb2(7) g(5) g(4) l(8) lb(9) |  1
	LR	|  Q(1) Q2(3) g(4) g(5) g(6) Qb2(7) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Q2(3) Qb2(7) g(6) g(5) g(4) Qb(2) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(3) Qb2(7) g(6) g(5) Qb(2) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(3) Qb2(7) g(6) Qb(2) g(5) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) Q2(3) Qb2(7) Qb(2) g(6) g(5) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb2(7) Q2(3) g(4) g(5) g(6) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(3) g(4) g(6) g(5) Qb(2) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb2(7) Q2(3) g(4) g(6) Qb(2) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(2) g(4) g(5) g(6) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(4) g(5) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) g(4) g(6) g(5) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(4) g(6) Q2(3) Qb2(7) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) g(4) Q2(3) Qb2(7) g(5) g(6) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(5) g(4) g(6) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(5) g(4) Q2(3) Qb2(7) g(6) l(8) lb(9) |  -2
	LR	|  Q(1) Qb(2) g(5) g(6) g(4) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(5) g(6) Q2(3) Qb2(7) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) g(5) Q2(3) Qb2(7) g(4) g(6) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(5) Q2(3) Qb2(7) g(6) g(4) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(6) g(4) g(5) Q2(3) Qb2(7) l(8) lb(9) |  1
	LR	|  Q(1) Qb(2) g(6) g(4) Q2(3) Qb2(7) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) g(6) g(5) Q2(3) Qb2(7) g(4) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) g(6) Q2(3) g(4) Qb2(7) g(5) l(8) lb(9) |  1/Nc^2 - 1
	LR	|  Q(1) Qb(2) g(6) Q2(3) Qb2(7) g(4) g(5) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(2) g(6) Q2(3) Qb2(7) g(5) g(4) l(8) lb(9) |  1/Nc^2
	LR	|  Q(1) Qb(2) Q2(3) g(4) Qb2(7) g(5) g(6) l(8) lb(9) |  1 - 1/Nc^2
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(4) g(5) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(4) g(6) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(5) g(4) g(6) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(5) g(6) g(4) l(8) lb(9) |  -1/Nc^2
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(6) g(4) g(5) l(8) lb(9) |  -1
	LR	|  Q(1) Qb(2) Q2(3) Qb2(7) g(6) g(5) g(4) l(8) lb(9) |  -1/Nc^2 - 1
	nfLL	|  Q(1) g(4) g(5) g(6) Qb2(7) Q2(3) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(4) g(5) g(6) Qb(2) Qb2(7) Q2(3) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(4) g(5) Qb(2) g(6) Qb2(7) Q2(3) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(5) g(6) Qb2(7) Q2(3) g(4) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(5) g(6) Qb2(7) Q2(3) Qb(2) g(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(5) g(6) Qb(2) Qb2(7) Q2(3) g(4) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(6) Qb2(7) Q2(3) g(4) g(5) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(6) Qb2(7) Q2(3) g(4) Qb(2) g(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) g(6) Qb2(7) Q2(3) Qb(2) g(4) g(5) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(3) g(4) g(5) g(6) Qb(2) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(3) g(4) g(5) Qb(2) g(6) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(3) g(4) Qb(2) g(5) g(6) l(8) lb(9) |  -nf/Nc
	nfLL	|  Q(1) Qb2(7) Q2(3) Qb(2) g(4) g(5) g(6) l(8) lb(9) |  -nf/Nc
}


* Partial: { q(1) qb2(2) , q2(3) g(4) g(5) g(6) qb(7) ; l(8) lb(9) }


	born { Q(1) Qb2(2) Q2(3) g(4) g(5) g(6) Qb(7) l(8) lb(9) |	(1) }
	loop { 
 LL	|  Q(1) g(4) Qb2(2) Q2(3) Qb(7) g(6) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(5) g(4) Qb2(2) Q2(3) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(5) Qb2(2) g(4) Q2(3) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(5) g(4) Qb2(2) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) g(5) Qb2(2) g(4) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) g(6) Qb2(2) g(5) g(4) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(2) g(4) Q2(3) Qb(7) g(6) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(2) g(5) g(4) Q2(3) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(2) g(6) g(5) g(4) Q2(3) Qb(7) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb2(2) Q2(3) g(4) g(5) g(6) Qb(7) l(8) lb(9) |  Nc - 1/Nc
	LL	|  Q(1) Qb2(2) Q2(3) Qb(7) g(6) g(5) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(4) g(5) g(6) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(4) g(5) Qb2(2) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(4) g(6) g(5) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(4) g(6) Qb2(2) Q2(3) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(4) Qb2(2) Q2(3) g(5) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(4) Qb2(2) Q2(3) g(6) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(5) g(4) g(6) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(5) g(4) Qb2(2) Q2(3) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(5) g(6) g(4) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(5) g(6) Qb2(2) Q2(3) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(5) Qb2(2) Q2(3) g(4) g(6) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(5) Qb2(2) Q2(3) g(6) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(6) g(4) g(5) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(6) g(4) Qb2(2) Q2(3) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(6) g(5) g(4) Qb2(2) Q2(3) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(6) g(5) Qb2(2) Q2(3) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) g(6) Qb2(2) Q2(3) g(4) g(5) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) g(6) Qb2(2) Q2(3) g(5) g(4) l(8) lb(9) |  -1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(4) g(5) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(4) g(6) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(5) g(4) g(6) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(5) g(6) g(4) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(6) g(4) g(5) l(8) lb(9) |  1/Nc
	LL	|  Q(1) Qb(7) Qb2(2) Q2(3) g(6) g(5) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(4) Q2(3) Qb2(2) Qb(7) g(6) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(5) g(4) Q2(3) Qb2(2) Qb(7) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) g(6) g(5) g(4) Q2(3) Qb2(2) Qb(7) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Q2(3) g(4) g(5) g(6) Qb2(2) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(3) g(4) g(5) Qb2(2) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(3) g(4) Qb2(2) g(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(3) Qb2(2) g(4) g(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Q2(3) Qb2(2) Qb(7) g(6) g(5) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb2(2) Q2(3) g(4) g(5) g(6) Qb(7) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(4) g(5) g(6) Q2(3) Qb2(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(4) g(5) Q2(3) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(4) g(6) g(5) Q2(3) Qb2(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(4) g(6) Q2(3) Qb2(2) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(4) Q2(3) Qb2(2) g(5) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(4) Q2(3) Qb2(2) g(6) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(5) g(4) g(6) Q2(3) Qb2(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(5) g(4) Q2(3) Qb2(2) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(5) g(6) g(4) Q2(3) Qb2(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(5) g(6) Q2(3) Qb2(2) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(5) Q2(3) Qb2(2) g(4) g(6) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(5) Q2(3) Qb2(2) g(6) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(6) g(4) g(5) Q2(3) Qb2(2) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(6) g(4) Q2(3) Qb2(2) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(6) g(5) Q2(3) Qb2(2) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) g(6) Q2(3) Qb2(2) g(4) g(5) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) g(6) Q2(3) Qb2(2) g(5) g(4) l(8) lb(9) |  -1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(4) g(5) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(4) g(6) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(5) g(4) g(6) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(5) g(6) g(4) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(6) g(4) g(5) l(8) lb(9) |  1/Nc
	LR	|  Q(1) Qb(7) Q2(3) Qb2(2) g(6) g(5) g(4) l(8) lb(9) |  1/Nc
	nfLL	|  Q(1) Qb2(2) Q2(3) g(4) g(5) g(6) Qb(7) l(8) lb(9) |  nf
}



==> anc/partials_4q.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4) }

	born { Q(1) Qb(2) Q2(3) Qb2(4)  | (-1/Nc) }
	loop { 
	LL |  Q(1) Qb2(4) Q2(3) Qb(2) |  1/Nc^2
	LR |  Q(1) Q2(3) Qb2(4) Qb(2) |  1/Nc^2 + 1
	LR |  Q(1) Qb2(4) Q2(3) Qb(2) |  1/Nc^2
	LL |  Q(1) Qb(2) Qb2(4) Q2(3) |  -1/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) qb(4) }

	born { Q(1) Qb2(2) Q2(3) Qb(4)  | (1) }
	loop { 
	LL |  Q(1) Qb2(2) Q2(3) Qb(4) |  -2/Nc + Nc
	LR |  Q(1) Q2(3) Qb2(2) Qb(4) |  -2/Nc
	LR |  Q(1) Qb2(2) Q2(3) Qb(4) |  -1/Nc
	LL |  Q(1) Qb(4) Qb2(2) Q2(3) |  1/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) Qb(4) |  nf
}



==> anc/partials_4q2l.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4) ; l(5) lb(6) }

	born { Q(1) Qb(2) Q2(3) Qb2(4)   l(5) lb(6) | (-1/Nc) }
	loop { 
	LL |  Q(1) Qb2(4) Q2(3) Qb(2)  l(5) lb(6) |  1/Nc^2
	LR |  Q(1) Q2(3) Qb2(4) Qb(2)  l(5) lb(6) |  1/Nc^2 + 1
	LR |  Q(1) Qb2(4) Q2(3) Qb(2)  l(5) lb(6) |  1/Nc^2
	LL |  Q(1) Qb(2) Qb2(4) Q2(3)  l(5) lb(6) |  -1/Nc^2
	nfLL |  Q(1) Qb2(4) Q2(3) Qb(2)  l(5) lb(6) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) qb(4) ; l(5) lb(6) }

	born { Q(1) Qb2(2) Q2(3) Qb(4)   l(5) lb(6) | (1) }
	loop { 
	LL |  Q(1) Qb2(2) Q2(3) Qb(4)  l(5) lb(6) |  -2/Nc + Nc
	LR |  Q(1) Q2(3) Qb2(2) Qb(4)  l(5) lb(6) |  -2/Nc
	LR |  Q(1) Qb2(2) Q2(3) Qb(4)  l(5) lb(6) |  -1/Nc
	LL |  Q(1) Qb(4) Qb2(2) Q2(3)  l(5) lb(6) |  1/Nc
	nfLL |  Q(1) Qb2(2) Q2(3) Qb(4)  l(5) lb(6) |  nf
}



==> anc/partials_6q.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4) , q3(5) qb3(6) }

	born { Q(1) Qb(2) Q2(3) Qb2(4) Q3(5) Qb3(6) | (1/Nc^2)
	       Q(1) Qb(2) Q3(5) Qb3(6) Q2(3) Qb2(4)  | (1/Nc^2) }
	loop { 
	LLL |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2) |  -1/Nc^3
	LLR |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2) |  -1/Nc^3
	LRL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2) |  -1/Nc^3
	LRR |  Q(1) Q2(3) Qb2(4) Q3(5) Qb3(6) Qb(2) |  -1/Nc^3
	LLL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2) |  -1/Nc^3
	LRL |  Q(1) Qb3(6) Q3(5) Q2(3) Qb2(4) Qb(2) |  -1/Nc^3
	LLR |  Q(1) Q3(5) Qb3(6) Qb2(4) Q2(3) Qb(2) |  -1/Nc^3
	LRR |  Q(1) Q3(5) Qb3(6) Q2(3) Qb2(4) Qb(2) |  -1/Nc^3
	LLL |  Q(1) Qb2(4) Qb3(6) Q3(5) Q2(3) Qb(2) |  1/Nc^3
	LRL |  Q(1) Qb2(4) Qb3(6) Q3(5) Q2(3) Qb(2) |  -1/Nc^3 - 1/Nc
	LRR |  Q(1) Qb2(4) Q3(5) Qb3(6) Q2(3) Qb(2) |  -1/Nc^3
	LRL |  Q(1) Q2(3) Qb3(6) Q3(5) Qb2(4) Qb(2) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(6) Qb2(4) Q2(3) Q3(5) Qb(2) |  1/Nc^3
	LLR |  Q(1) Qb3(6) Qb2(4) Q2(3) Q3(5) Qb(2) |  -1/Nc^3 - 1/Nc
	LRR |  Q(1) Qb3(6) Q2(3) Qb2(4) Q3(5) Qb(2) |  -1/Nc^3
	LLR |  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(6) Qb(2) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(6) Q3(5) Qb(2) Qb2(4) Q2(3) |  1/Nc^3
	LLR |  Q(1) Q3(5) Qb3(6) Qb(2) Qb2(4) Q2(3) |  1/Nc^3 + 1/Nc
	LLL |  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(6) Q3(5) |  1/Nc^3
	LRL |  Q(1) Q2(3) Qb2(4) Qb(2) Qb3(6) Q3(5) |  1/Nc^3 + 1/Nc
	LLR |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2) |  -1/Nc^3 - 1/Nc
	LRL |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2) |  -1/Nc
	LLL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2) |  -1/Nc
	LLR |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2) |  -1/Nc^3
	LRL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2) |  -1/Nc^3
	LLL |  Q(1) Qb(2) Qb2(4) Q2(3) Qb3(6) Q3(5) |  3/Nc^3 + 1/Nc
	LLR |  Q(1) Qb(2) Qb2(4) Q2(3) Q3(5) Qb3(6) |  2/Nc^3 + 1/Nc
	LRL |  Q(1) Qb(2) Q2(3) Qb2(4) Qb3(6) Q3(5) |  2/Nc^3 + 1/Nc
	LLL |  Q(1) Qb(2) Qb3(6) Q3(5) Qb2(4) Q2(3) |  -1/Nc^3 - 1/Nc
	nfLLR |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2) |  -nf/Nc^2
	nfLRL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2) |  -nf/Nc^2
	nfLLL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2) |  2*nf/Nc^2
	nfLLL |  Q(1) Qb3(6) Q3(5) Qb(2) Qb2(4) Q2(3) |  nf/Nc^2
	nfLLL |  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(6) Q3(5) |  nf/Nc^2
}

* Partial: { q(1) qb(2) , q2(3) qb3(4) , q3(5) qb2(6) }

	born { Q(1) Qb(2) Q2(3) Qb3(4) Q3(5) Qb2(6) | (-1/Nc)
	       Q(1) Qb(2) Q3(5) Qb2(6) Q2(3) Qb3(4)  | (-1/Nc) }
	loop { 
	LLL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2) |  1/Nc^2
	LLR |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2) |  1/Nc^2
	LRL |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2) |  1/Nc^2
	LRR |  Q(1) Q2(3) Qb2(6) Q3(5) Qb3(4) Qb(2) |  1/Nc^2 + 1
	LLL |  Q(1) Qb3(4) Q3(5) Qb2(6) Q2(3) Qb(2) |  1/Nc^2
	LRL |  Q(1) Qb3(4) Q3(5) Q2(3) Qb2(6) Qb(2) |  1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(4) Qb2(6) Q2(3) Qb(2) |  1/Nc^2
	LRR |  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(6) Qb(2) |  1/Nc^2 + 1
	LLL |  Q(1) Qb2(6) Qb3(4) Q3(5) Q2(3) Qb(2) |  -1/Nc^2
	LRL |  Q(1) Qb2(6) Qb3(4) Q3(5) Q2(3) Qb(2) |  2/Nc^2
	LRR |  Q(1) Qb2(6) Q3(5) Qb3(4) Q2(3) Qb(2) |  2/Nc^2
	LRL |  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(6) Qb(2) |  1/Nc^2
	LLL |  Q(1) Qb3(4) Qb2(6) Q2(3) Q3(5) Qb(2) |  -1/Nc^2
	LLR |  Q(1) Qb3(4) Qb2(6) Q2(3) Q3(5) Qb(2) |  2/Nc^2
	LRR |  Q(1) Qb3(4) Q2(3) Qb2(6) Q3(5) Qb(2) |  2/Nc^2
	LLR |  Q(1) Q3(5) Qb2(6) Q2(3) Qb3(4) Qb(2) |  1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(4) Qb(2) Qb2(6) Q2(3) |  -1
	LRL |  Q(1) Q2(3) Qb2(6) Qb(2) Qb3(4) Q3(5) |  -1
	LLR |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2) |  2/Nc^2
	LRL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2) |  2/Nc^2
	LLL |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2) |  1/Nc^2
	LRR |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2) |  1/Nc^2
	LLL |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2) |  1/Nc^2
	LRR |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2) |  1/Nc^2
	LLL |  Q(1) Qb(2) Qb2(6) Q2(3) Qb3(4) Q3(5) |  -2/Nc^2 - 1
	LLR |  Q(1) Qb(2) Qb2(6) Q2(3) Q3(5) Qb3(4) |  -1/Nc^2 - 1
	LRL |  Q(1) Qb(2) Q2(3) Qb2(6) Qb3(4) Q3(5) |  -1/Nc^2 - 1
	LLL |  Q(1) Qb(2) Qb3(4) Q3(5) Qb2(6) Q2(3) |  1
	nfLLL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2) |  -nf/Nc
	nfLLL |  Q(1) Qb3(4) Q3(5) Qb2(6) Q2(3) Qb(2) |  -nf/Nc
	nfLLL |  Q(1) Qb3(4) Q3(5) Qb(2) Qb2(6) Q2(3) |  -nf/Nc
	nfLLL |  Q(1) Qb2(6) Q2(3) Qb(2) Qb3(4) Q3(5) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) qb3(4) , q3(5) qb(6) }

	born { Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6) | (1) }
	loop { 
	LLL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6) |  -3/Nc + Nc
	LLR |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(4) Qb(6) |  -2/Nc
	LRL |  Q(1) Q2(3) Qb2(2) Qb3(4) Q3(5) Qb(6) |  -2/Nc
	LRR |  Q(1) Q2(3) Qb2(2) Q3(5) Qb3(4) Qb(6) |  -1/Nc
	LRL |  Q(1) Qb3(4) Q3(5) Q2(3) Qb2(2) Qb(6) |  -1/Nc
	LLR |  Q(1) Q3(5) Qb3(4) Qb2(2) Q2(3) Qb(6) |  -1/Nc
	LRR |  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(2) Qb(6) |  -2/Nc
	LLL |  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(6) |  1/Nc
	LRL |  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(6) |  -1/Nc
	LRR |  Q(1) Qb2(2) Q3(5) Qb3(4) Q2(3) Qb(6) |  -1/Nc
	LRL |  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(2) Qb(6) |  -1/Nc
	LLL |  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) Qb(6) |  1/Nc
	LLR |  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) Qb(6) |  -1/Nc
	LRR |  Q(1) Qb3(4) Q2(3) Qb2(2) Q3(5) Qb(6) |  -1/Nc
	LLR |  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(4) Qb(6) |  -1/Nc
	LLL |  Q(1) Qb3(4) Q3(5) Qb(6) Qb2(2) Q2(3) |  1/Nc
	LLR |  Q(1) Q3(5) Qb3(4) Qb(6) Qb2(2) Q2(3) |  1/Nc
	LLL |  Q(1) Qb2(2) Q2(3) Qb(6) Qb3(4) Q3(5) |  1/Nc
	LRL |  Q(1) Q2(3) Qb2(2) Qb(6) Qb3(4) Q3(5) |  1/Nc
	LLR |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6) |  -1/Nc
	LRL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6) |  -1/Nc
	LLL |  Q(1) Qb(6) Qb2(2) Q2(3) Qb3(4) Q3(5) |  2/Nc
	LLR |  Q(1) Qb(6) Qb2(2) Q2(3) Q3(5) Qb3(4) |  1/Nc
	LRL |  Q(1) Qb(6) Q2(3) Qb2(2) Qb3(4) Q3(5) |  1/Nc
	LLL |  Q(1) Qb(6) Qb3(4) Q3(5) Qb2(2) Q2(3) |  -1/Nc
	nfLLL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6) |  nf
}



==> anc/partials_6q2l.dat <==
* Partial: { q(1) qb(2) , q2(3) qb2(4) , q3(5) qb3(6) ; l(7) lb(8) }

	born { Q(1) Qb(2) Q2(3) Qb2(4) Q3(5) Qb3(6)  l(7) lb(8) | (1/Nc^2)
	       Q(1) Qb(2) Q3(5) Qb3(6) Q2(3) Qb2(4)   l(7) lb(8) | (1/Nc^2) }
	loop { 
	LLL |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLR |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRR |  Q(1) Q2(3) Qb2(4) Q3(5) Qb3(6) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRL |  Q(1) Qb3(6) Q3(5) Q2(3) Qb2(4) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLR |  Q(1) Q3(5) Qb3(6) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRR |  Q(1) Q3(5) Qb3(6) Q2(3) Qb2(4) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLL |  Q(1) Qb2(4) Qb3(6) Q3(5) Q2(3) Qb(2)  l(7) lb(8) |  1/Nc^3
	LRL |  Q(1) Qb2(4) Qb3(6) Q3(5) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LRR |  Q(1) Qb2(4) Q3(5) Qb3(6) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRL |  Q(1) Q2(3) Qb3(6) Q3(5) Qb2(4) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(6) Qb2(4) Q2(3) Q3(5) Qb(2)  l(7) lb(8) |  1/Nc^3
	LLR |  Q(1) Qb3(6) Qb2(4) Q2(3) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LRR |  Q(1) Qb3(6) Q2(3) Qb2(4) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLR |  Q(1) Q3(5) Qb2(4) Q2(3) Qb3(6) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb3(6) Q3(5) Qb(2) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc^3
	LLR |  Q(1) Q3(5) Qb3(6) Qb(2) Qb2(4) Q2(3)  l(7) lb(8) |  1/Nc^3 + 1/Nc
	LLL |  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(6) Q3(5)  l(7) lb(8) |  1/Nc^3
	LRL |  Q(1) Q2(3) Qb2(4) Qb(2) Qb3(6) Q3(5)  l(7) lb(8) |  1/Nc^3 + 1/Nc
	LLR |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LRL |  Q(1) Qb2(4) Q2(3) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	LLL |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2)  l(7) lb(8) |  -1/Nc
	LLL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc
	LLR |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LRL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^3
	LLL |  Q(1) Qb(2) Qb2(4) Q2(3) Qb3(6) Q3(5)  l(7) lb(8) |  3/Nc^3 + 1/Nc
	LLR |  Q(1) Qb(2) Qb2(4) Q2(3) Q3(5) Qb3(6)  l(7) lb(8) |  2/Nc^3 + 1/Nc
	LRL |  Q(1) Qb(2) Q2(3) Qb2(4) Qb3(6) Q3(5)  l(7) lb(8) |  2/Nc^3 + 1/Nc
	LLL |  Q(1) Qb(2) Qb3(6) Q3(5) Qb2(4) Q2(3)  l(7) lb(8) |  -1/Nc^3 - 1/Nc
	nfLLR |  Q(1) Qb2(4) Q2(3) Q3(5) Qb3(6) Qb(2)  l(7) lb(8) |  -nf/Nc^2
	nfLRL |  Q(1) Q2(3) Qb2(4) Qb3(6) Q3(5) Qb(2)  l(7) lb(8) |  -nf/Nc^2
	nfLLL |  Q(1) Qb3(6) Q3(5) Qb2(4) Q2(3) Qb(2)  l(7) lb(8) |  2*nf/Nc^2
	nfLLL |  Q(1) Qb3(6) Q3(5) Qb(2) Qb2(4) Q2(3)  l(7) lb(8) |  nf/Nc^2
	nfLLL |  Q(1) Qb2(4) Q2(3) Qb(2) Qb3(6) Q3(5)  l(7) lb(8) |  nf/Nc^2
}

* Partial: { q(1) qb(2) , q2(3) qb3(4) , q3(5) qb2(6) ; l(7) lb(8) }

	born { Q(1) Qb(2) Q2(3) Qb3(4) Q3(5) Qb2(6)  l(7) lb(8) | (-1/Nc)
	       Q(1) Qb(2) Q3(5) Qb2(6) Q2(3) Qb3(4)   l(7) lb(8) | (-1/Nc) }
	loop { 
	LLL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLR |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRL |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Q2(3) Qb2(6) Q3(5) Qb3(4) Qb(2)  l(7) lb(8) |  1/Nc^2 + 1
	LLL |  Q(1) Qb3(4) Q3(5) Qb2(6) Q2(3) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRL |  Q(1) Qb3(4) Q3(5) Q2(3) Qb2(6) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(4) Qb2(6) Q2(3) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(6) Qb(2)  l(7) lb(8) |  1/Nc^2 + 1
	LLL |  Q(1) Qb2(6) Qb3(4) Q3(5) Q2(3) Qb(2)  l(7) lb(8) |  -1/Nc^2
	LRL |  Q(1) Qb2(6) Qb3(4) Q3(5) Q2(3) Qb(2)  l(7) lb(8) |  2/Nc^2
	LRR |  Q(1) Qb2(6) Q3(5) Qb3(4) Q2(3) Qb(2)  l(7) lb(8) |  2/Nc^2
	LRL |  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(6) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Qb3(4) Qb2(6) Q2(3) Q3(5) Qb(2)  l(7) lb(8) |  -1/Nc^2
	LLR |  Q(1) Qb3(4) Qb2(6) Q2(3) Q3(5) Qb(2)  l(7) lb(8) |  2/Nc^2
	LRR |  Q(1) Qb3(4) Q2(3) Qb2(6) Q3(5) Qb(2)  l(7) lb(8) |  2/Nc^2
	LLR |  Q(1) Q3(5) Qb2(6) Q2(3) Qb3(4) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(4) Qb(2) Qb2(6) Q2(3)  l(7) lb(8) |  -1
	LRL |  Q(1) Q2(3) Qb2(6) Qb(2) Qb3(4) Q3(5)  l(7) lb(8) |  -1
	LLR |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  2/Nc^2
	LRL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  2/Nc^2
	LLL |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Qb2(6) Q2(3) Q3(5) Qb3(4) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Q2(3) Qb2(6) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Qb(2) Qb2(6) Q2(3) Qb3(4) Q3(5)  l(7) lb(8) |  -2/Nc^2 - 1
	LLR |  Q(1) Qb(2) Qb2(6) Q2(3) Q3(5) Qb3(4)  l(7) lb(8) |  -1/Nc^2 - 1
	LRL |  Q(1) Qb(2) Q2(3) Qb2(6) Qb3(4) Q3(5)  l(7) lb(8) |  -1/Nc^2 - 1
	LLL |  Q(1) Qb(2) Qb3(4) Q3(5) Qb2(6) Q2(3)  l(7) lb(8) |  1
	nfLLL |  Q(1) Qb2(6) Q2(3) Qb3(4) Q3(5) Qb(2)  l(7) lb(8) |  -nf/Nc
	nfLLL |  Q(1) Qb3(4) Q3(5) Qb2(6) Q2(3) Qb(2)  l(7) lb(8) |  -nf/Nc
	nfLLL |  Q(1) Qb3(4) Q3(5) Qb(2) Qb2(6) Q2(3)  l(7) lb(8) |  -nf/Nc
	nfLLL |  Q(1) Qb2(6) Q2(3) Qb(2) Qb3(4) Q3(5)  l(7) lb(8) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) qb(4) , q3(5) qb3(6) ; l(7) lb(8) }

	born { Q(1) Qb2(2) Q2(3) Qb(4) Q3(5) Qb3(6)  l(7) lb(8) | (-1/Nc)
	       Q(1) Qb2(2) Q3(5) Qb3(6) Q2(3) Qb(4)   l(7) lb(8) | (-1/Nc) }
	loop { 
	LLL |  Q(1) Qb2(2) Q2(3) Qb3(6) Q3(5) Qb(4)  l(7) lb(8) |  1/Nc^2
	LLR |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(6) Qb(4)  l(7) lb(8) |  1/Nc^2 + 1
	LRL |  Q(1) Q2(3) Qb2(2) Qb3(6) Q3(5) Qb(4)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Q2(3) Qb2(2) Q3(5) Qb3(6) Qb(4)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Qb3(6) Q3(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2
	LRL |  Q(1) Qb3(6) Q3(5) Q2(3) Qb2(2) Qb(4)  l(7) lb(8) |  1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(6) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2 + 1
	LRR |  Q(1) Q3(5) Qb3(6) Q2(3) Qb2(2) Qb(4)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Qb2(2) Qb3(6) Q3(5) Q2(3) Qb(4)  l(7) lb(8) |  -2/Nc^2
	LRL |  Q(1) Qb2(2) Qb3(6) Q3(5) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2
	LRR |  Q(1) Qb2(2) Q3(5) Qb3(6) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2
	LRL |  Q(1) Q2(3) Qb3(6) Q3(5) Qb2(2) Qb(4)  l(7) lb(8) |  2/Nc^2
	LLR |  Q(1) Qb3(6) Qb2(2) Q2(3) Q3(5) Qb(4)  l(7) lb(8) |  1
	LLR |  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(6) Qb(4)  l(7) lb(8) |  1
	LLL |  Q(1) Qb3(6) Q3(5) Qb(4) Qb2(2) Q2(3)  l(7) lb(8) |  -1/Nc^2
	LLR |  Q(1) Q3(5) Qb3(6) Qb(4) Qb2(2) Q2(3)  l(7) lb(8) |  -1/Nc^2
	LLL |  Q(1) Qb2(2) Q2(3) Qb(4) Qb3(6) Q3(5)  l(7) lb(8) |  -2/Nc^2
	LRL |  Q(1) Q2(3) Qb2(2) Qb(4) Qb3(6) Q3(5)  l(7) lb(8) |  -2/Nc^2
	LLR |  Q(1) Qb2(2) Q2(3) Qb3(6) Q3(5) Qb(4)  l(7) lb(8) |  1
	LLL |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(6) Qb(4)  l(7) lb(8) |  1 - 1/Nc^2
	LRR |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(6) Qb(4)  l(7) lb(8) |  -1/Nc^2
	LLR |  Q(1) Qb3(6) Q3(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2
	LRL |  Q(1) Qb3(6) Q3(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  1/Nc^2
	LLL |  Q(1) Qb(4) Qb2(2) Q2(3) Qb3(6) Q3(5)  l(7) lb(8) |  -2/Nc^2
	LLR |  Q(1) Qb(4) Qb2(2) Q2(3) Q3(5) Qb3(6)  l(7) lb(8) |  -1/Nc^2
	LRL |  Q(1) Qb(4) Q2(3) Qb2(2) Qb3(6) Q3(5)  l(7) lb(8) |  -2/Nc^2
	LLL |  Q(1) Qb(4) Qb3(6) Q3(5) Qb2(2) Q2(3)  l(7) lb(8) |  1/Nc^2
	nfLLR |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(6) Qb(4)  l(7) lb(8) |  nf/Nc
	nfLLL |  Q(1) Qb3(6) Q3(5) Qb2(2) Q2(3) Qb(4)  l(7) lb(8) |  -nf/Nc
}

* Partial: { q(1) qb2(2) , q2(3) qb3(4) , q3(5) qb(6) ; l(7) lb(8) }

	born { Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) | (1)}
	loop { 
	LLL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) |  -3/Nc + Nc
	LLR |  Q(1) Qb2(2) Q2(3) Q3(5) Qb3(4) Qb(6)  l(7) lb(8) |  -2/Nc
	LRL |  Q(1) Q2(3) Qb2(2) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) |  -2/Nc
	LRR |  Q(1) Q2(3) Qb2(2) Q3(5) Qb3(4) Qb(6)  l(7) lb(8) |  -1/Nc
	LRL |  Q(1) Qb3(4) Q3(5) Q2(3) Qb2(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LLR |  Q(1) Q3(5) Qb3(4) Qb2(2) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LRR |  Q(1) Q3(5) Qb3(4) Q2(3) Qb2(2) Qb(6)  l(7) lb(8) |  -2/Nc
	LLL |  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(6)  l(7) lb(8) |  1/Nc
	LRL |  Q(1) Qb2(2) Qb3(4) Q3(5) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LRR |  Q(1) Qb2(2) Q3(5) Qb3(4) Q2(3) Qb(6)  l(7) lb(8) |  -1/Nc
	LRL |  Q(1) Q2(3) Qb3(4) Q3(5) Qb2(2) Qb(6)  l(7) lb(8) |  -1/Nc
	LLL |  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) Qb(6)  l(7) lb(8) |  1/Nc
	LLR |  Q(1) Qb3(4) Qb2(2) Q2(3) Q3(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LRR |  Q(1) Qb3(4) Q2(3) Qb2(2) Q3(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LLR |  Q(1) Q3(5) Qb2(2) Q2(3) Qb3(4) Qb(6)  l(7) lb(8) |  -1/Nc
	LLL |  Q(1) Qb3(4) Q3(5) Qb(6) Qb2(2) Q2(3)  l(7) lb(8) |  1/Nc
	LLR |  Q(1) Q3(5) Qb3(4) Qb(6) Qb2(2) Q2(3)  l(7) lb(8) |  1/Nc
	LLL |  Q(1) Qb2(2) Q2(3) Qb(6) Qb3(4) Q3(5)  l(7) lb(8) |  1/Nc
	LRL |  Q(1) Q2(3) Qb2(2) Qb(6) Qb3(4) Q3(5)  l(7) lb(8) |  1/Nc
	LLR |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LRL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) |  -1/Nc
	LLL |  Q(1) Qb(6) Qb2(2) Q2(3) Qb3(4) Q3(5)  l(7) lb(8) |  2/Nc
	LLR |  Q(1) Qb(6) Qb2(2) Q2(3) Q3(5) Qb3(4)  l(7) lb(8) |  1/Nc
	LRL |  Q(1) Qb(6) Q2(3) Qb2(2) Qb3(4) Q3(5)  l(7) lb(8) |  1/Nc
	LLL |  Q(1) Qb(6) Qb3(4) Q3(5) Qb2(2) Q2(3)  l(7) lb(8) |  -1/Nc
	nfLLL |  Q(1) Qb2(2) Q2(3) Qb3(4) Q3(5) Qb(6)  l(7) lb(8) |  nf
}


